Optimization for Supervised Machine Learning: Randomized Algorithms for Data and Parameters

Many key problems in machine learning and data science are routinely modeled as optimization problems and solved via optimization algorithms. With the increase of the volume of data and the size and complexity of the statistical models used to formulate these often ill-conditioned optimization tasks, there is a need for new efficient algorithms able to cope with these challenges. In this thesis, we deal with each of these sources of difficulty in a different way. To efficiently address the big data issue, we develop new methods which in each iteration examine a small random subset of the training data only. To handle the big model issue, we develop methods which in each iteration update a random subset of the model parameters only. Finally, to deal with ill-conditioned problems, we devise methods that incorporate either higher-order information or Nesterov's acceleration/momentum. In all cases, randomness is viewed as a powerful algorithmic tool that we tune, both in theory and in experiments, to achieve the best results. Our algorithms have their primary application in training supervised machine learning models via regularized empirical risk minimization, which is the dominant paradigm for training such models. However, due to their generality, our methods can be applied in many other fields, including but not limited to data science, engineering, scientific computing, and statistics.

==> ACD/experiments/.ipynb_checkpoints/CD_exp-Copy1-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Useful functions "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corrupt=false\n",
    "\n",
    "cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "labels=[\"AN\",\"AU\",\"NN\",\"NU\"]\n",
    "datasets=[\"a1a\"]#,\"news20.scale\"]\n",
    "taus=[1,8,64]\n",
    "for dataset in datasets\n",
    "    for tau in taus\n",
    "        counter=1\n",
    "        figure()\n",
    "        for acc in [true,false]\n",
    "            for nonunif in [true]#,false]\n",
    "                F=load(string(\"results/remote/new2/999NEWdataset\",dataset,\"tau\",tau,\"acc\",acc,\"corrupt\",corrupt,\".jld\"),\"F\")\n",
    "                markev = max(Int64(round(length(F)/10)),1)\n",
    "                semilogy((0:(length(F)-1)),F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "                 counter=counter+1\n",
    "            end\n",
    "        end\n",
    "        \n",
    "        legend(loc=\"best\",fontsize=15)\n",
    "        ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "        xlabel(\"Datapasses\", fontsize=15)\n",
    "        title(string(dataset,\", tau=\",tau), fontsize=17)\n",
    "        ax=axes()\n",
    "         ax[:tick_params](\"both\",labelsize=14) \n",
    "        #savefig(string(\"a\"),bbox_inches=\"tight\")\n",
    "        savefig(string(\"images/NEW22_REMOTE_tau_\", tau ,\"_data_\",dataset[1:3]),bbox_inches=\"tight\")\n",
    "\n",
    "    end\n",
    "end\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAmAAAAHWCAYAAADQEDUlAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvFvnyVgAAIABJREFUeJzs3Xlc1NX+x/HXMGyCICgiICAq7ksC4oIVoLmVt0zbtEVbtFIrK2/3tl23sl/dyva8amml7Vrd8lpmCblviKm54MKigIAKorIO398fhxlAGAQEZgY+z8fj+5hh5vv9zpkR4c055/s5Ok3TNIQQQgghRKOxs3QDhBBCCCGaGwlgQgghhBCNTAKYEEIIIUQjkwAmhBBCCNHIJIAJIYQQQjQyCWBCCCGEEI1MApgQQgghRCOTACaEEEII0cgkgAkhhBBCNDIJYEIIi0pMTESn06HT6RrtNWNiYtDpdAQFBdX6WEu0VwjR9NhbugFCiMp27drFli1b2L17N3FxcRw8eBCDwcCkSZNYvnx5vb3O999/T3x8PFFRUURFRdXbeUXzkpiYyIYNG9i9eze7d+9m79695OXl0aFDBxITExvsNZcvX46HhwczZ85skNewFunp6fz222+mnwdxcXHk5uYCIKsJ2i4JYEJYoYceeoi9e/c2+Ot8//33fPLJJwAWC2AODg5069bNIq9dF7bW3sbw1ltv8fbbbzfqayYmJjJ37lw6dOjQ5APYl19+yZNPPmnpZoh6JgFMCCvUsWNHunbtSmhoKGFhYSxdupSvv/7a0s1qEO3bt+fQoUOWbkaN2Vp7G4OXlxejRo0iLCyM0NBQjh07xjPPPGPpZjUZ7u7uDB061PTzoKioiPvuu8/SzRJXSQKYEFbou+++q/D1V199ZaGWCHFlL7zwQoWvV6xYYaGWNE0PPPAADzzwgOnrTZs2WbA1or7IJHzR7AUFBaHT6YiJiSEhIYHJkycTEBCAg4MDY8eOrbBvfn4+77//PtHR0Xh5eeHk5ERAQADDhg3j3Xff5eLFiwDMnz8fnU7H9ddfX+1rz5o1C51Ox9/+9rcGe39VMU4kNw4/zp071zSx/PLJ6cuXL0en0xEVFUVJSQmLFi1i0KBBeHh4oNPpiI+PByArK4ulS5cybtw4unXrhpubGy4uLnTv3p3HH3+clJSUattS1aT2yZMno9PpmDNnDnl5ecydO5cePXrQokUL2rRpwy233GJ6/auxYsUKIiIiaNWqFW5ubgwZMoQvv/yyUdtb18/v8gsKvvrqK6Kjo2nTpg06nY7vv/+em266CZ1Ox3PPPVft5xAeHo5Op+P111+vdj9Li4qKIjo6GoCkpKQK37vG/8tGe/bsYc6cOVx77bUEBATg5OSEp6cn1113HR9++CHFxcVmX0On01U759L4eg01z000cZoQzVyHDh00QFuwYIHm4uKiOTo6av369dP69OmjjR8/3rTfiRMntF69emmABmgBAQFaeHi45u/vr9nZ2WmAtmfPHk3TNC0pKUnT6XSaTqfTjh07VuXrFhcXa76+vhqgffPNN9W28cEHH9QAbdKkSfXyntPS0rQhQ4Zo3t7epvcyZMgQ03bbbbeZ9l22bJkGaNdff702btw4DdD8/f218PBwzdvb2/Se3333XQ3QHBwctICAAK1///5at27dNGdnZw3QWrdurcXFxVVqy4kTJ0yf6eUmTZqkAdpTTz2lhYSEaDqdTuvWrZvWp08fzcnJSQM0FxcXbdeuXbV6/xs2bNAArUOHDtqsWbM0QGvbtq3Wv39/rW3btqb2PP74443W3rp+fuXfy8yZMzVA8/b2Nn1vfvfdd9p///tfDdB8fHy0oqKiKj+T+Ph4DdAcHR21jIyMWn2el/vss89MbWoIM2bM0Hr37q0BmpOTU4Xv3SFDhlT4nMLCwjRAc3d317p27ar1799fCwwMNP0bDh8+vMrPJDIyUgO0ZcuWmW2H8RwnTpxogHdp3saNG81+DwrbIf96otkzBjC9Xq9NmDBBO3v2rOm5S5cuaZqmaXl5eabw1aNHD2379u0VzpGVlaUtXLiwwg/i6OhoDdBmz55d5ev+73//0wDN09NTy8/Pr7aN9R3AjIyBwVwbNa0sgOn1es3Dw0Nbu3at6bni4mKtoKBA0zRN2759u7ZmzRotLy+vwvE5OTna888/rwFa7969K52/JoHGwcFBu+aaa7RDhw6Znjt9+rQWERGhAVpUVFSt3rcxtNjb22t2dnbaO++8oxkMBk3TNM1gMGjvvPOOKVR/9dVXjdLeun5+xvei1+s1Jycn7ZNPPtFKSkpMz+fl5WkGg8EUOlavXl3lZzJ9+nQN0O64445qPrmaaegApmkVg2d1Vq5cqe3du7fS4wcOHNAGDhyoAdq///3vSs9fTQCLi4urFAprun300UdXfO8SwJoG+dcTzZ4xgPXs2dNs78B7771nCkunTp2q0Xk/+eQTDdA6depU4Rei0V133aUB2rRp0654LmsIYIC2cuXKOr+WMXzs2LGjwuM1CTSOjo7akSNHKj2/e/duDdB0Op2WnZ1d47YYf3kD2gMPPFDlPvfff78GaL169bJ4ezXN/OdX/r28/PLLZo+fN2+eBmijR4+u9NylS5c0Dw8PDdDWr19fq3ZVxZoCWHWOHDli+r9/uasJYOX/TWq7Vfd/0UgCWNMgk/CFKDVp0iTs7av+L/HNN98A8OCDD+Ln51ej840fP57p06dz/PhxNm3axHXXXWd6Licnhx9++MH0urbAzc2NO+64o9p9CgoK+OGHH9iwYQOJiYlcvHiRkpISAI4ePQrA7t27CQ8Pr9Vrjxw5ki5dulR6PCQkBCcnJwoKCjh27BihoaG1Oi/AU089ZfbxZcuWceDAARITE2tVtLWu7b3az+/BBx8026aHHnqIefPm8csvv5CcnExgYKDpuW+++Ybs7Gw6d+7M0KFDa/w+bcXJkyf58ssviYuLIyMjg4KCggr1sw4ePEheXh4tWrSol9eLioqS+lziiiSACVGqV69eZp/bt28fAEOGDKnx+VxdXRk/fjyffPIJn3zySYUA9vXXX5OXl0ePHj0YMGBA3RvdiLp162Y2oAIcOXKEMWPGkJCQUO15zpw5U6fXropOp8Pb25uUlBQuXLhQ6/Pa29vTvXv3Kp/r0aMH9vb2FBcX89dff9UqgNWlvVf7+Xl5edGuXTuzx/n6+nLzzTezevVqPvroI+bOnWt6bsmSJQBMmTKlyVX4X7RoETNnzqSgoMDsPpqmcfbsWdq3b9+ILRPNnVwFKUQpV1dXs8+dP38eAA8Pj1qdc/LkyYDqYcjLyzM9/umnnwK20/sF1X8+JSUljB8/noSEBPr06cOqVatISUkx9TRomsa9994LQFFRUb2+tp2dnakNteXl5YVer6/yOb1eT5s2bQBMVcdrqrbtrY/Pr7rXNHrkkUcA+PjjjzEYDAAcOnSITZs24eDgwP33319h/48//phrr7220vbYY49d8bWswY4dO5g2bRoFBQVMmTKFrVu3cubMGYqLi9E0zfQZQN2+L4W4GtIDJkQNuLu7c/bsWbKzs2t1XGRkJEFBQSQmJvL9998zYcIE05CknZ0d99xzTwO1uHHt2rWL/fv34+zszPr16/H29q60T116vhpaVlYWBoOhyhBmMBhMbXZzc2vQdjTW53fDDTcQHBzM0aNHWbt2LWPGjDH1ft1yyy2VXjc5OZnNmzdXOk91PaHWZPny5Wiaxq233srixYsrPV/dZ2rsCTQ3lFhYWGj22D179tQ5pF5e80s0Xbbxv0gIC+vbty8xMTFs3ry5Um2w6uh0Ou677z7mzZvHp59+yoQJE0y9X8OHD7f4kEd9DTcdO3YMUMN2VYWH4uJidu7cWS+vVZ+Ki4s5fPgwPXv2rPTcoUOHTDWiqnq+PjXW56fT6Zg6dSrPPPMMS5YsYcSIEabvx6lTp1baf86cOcyZM+eqX7ch1OR71/i5mltma8uWLWaPNfYonj59usrnjXPyqpKTk1NlcK2JG264oU7HCdsjQ5BC1MBtt90GqCGZ9PT0Wh1rXDLk119/5dSpU3z22WeAdQw/uri4AFQYHr2a85w+fbrKHoNly5aRmZl5Va/RUBYuXFjt4z179qzV/K+6aMzP7/7778fJyYk1a9bw3nvvkZWVRceOHW3uF39NvneN+6SlpVV6TtO0agvOdu3aFcBskPrPf/5j9ljjJPy6bNYaeEX9kwAmRA08+OCD9OzZk7NnzzJ8+HB27dpV4fmzZ8/y9ttvk5SUVOnYzp07c+2112IwGHj00Uc5fvw47u7utepJayjBwcGAWtrkaubARERE4OjoSGpqKs8//7yp50jTND7//HMef/xxnJ2d66XNNbVt2zaCgoIICgri5MmTVe5jb2/PsmXL+OCDD0xzskpKSvjggw9YtmwZAC+++GKDt7UxPz8vLy/GjRuHwWDgH//4B6CukLTU5Ps5c+ZUWn2hJjp37oxOpyMjI4MDBw5UuY+x5+uDDz5g69atpsezs7O57777Kv0/Lu/mm28GYM2aNRWWViouLub111+vNoAJUSONUuxCCCtmrAO2YcOGavc7duyY1q1bN1P9ncDAQC08PFwLCAioVAn/ckuXLq1Q62fKlCnVvtarr76qtWnTxrQZq6g7OTlVePyLL76o69vWNE3TkpOTNRcXF1P19IiICC0yMlK78847TfsY64BFRkZWe645c+aY3l+bNm20/v37az4+PhqgjRo1SrvnnnuqrHNUk7pa1dVGMvfvV74Wk7k6TeUr4RurxxtXBwC06dOnV3q9hmpvXT+/utTDio2NNb2Wvb29lpaWVuNjq7Jp06YK35ctW7bUAM3Ozq7C4zNmzKh07OzZs+tcz2vMmDGmumuhoaFaZGSkFhkZafp/eOHCBVMBZZ1OpwUHB2uhoaGas7OzZmdnp3366admv0c0TdPuuOMO0/N+fn5aeHi45uHhoen1+iseW5+Sk5MrfI6tWrWq8L1i3G6++eYGbYeoX9IDJkQNderUibi4ON58800iIiLIyclh7969AAwdOpT333/fNGxxudtvv900HAJXHn68dOkSZ86cMW3GS+gLCgoqPJ6fn39V7ykgIIB169YxevRoSkpK2LZtG7GxsWzbtq3W55o9ezbLly8nLCyMCxcucOjQIXx9fXnjjTf46aefzF5taGn//ve/+eyzz+jUqROHDh3i4sWLDB48mJUrV/Lee+81Wjsa8/O7/vrrTeU3/va3v+Hj43NV5ysqKqrwfWkssVFSUlLh8aquJjUOD9alhtunn37KjBkz8Pf3Z//+/cTGxhIbG2u6WMbV1ZWNGzfy2GOP0b59exITE0lJSWHEiBHExMSYriw1Z+XKlbzyyit0796drKwsjh07RkREBLGxsVc8tj4ZLwgxbjk5OabnzD0urJ9O06RanBBCNCeFhYX4+/uTmZnJ2rVrGTVqlMXa0qNHDw4dOsT27dttpiaeEPVBesCEEKKZWbVqFZmZmXTs2JERI0ZYrB1ZWVkcOnSIYcOGSfgSzY4EMCGEaEays7NNVfCfeOIJU2FYS9i4cSMA//znPy3WBiEsRYYghWgCHnvsMfbs2VPj/aXYY/Mzc+ZMdu3axYEDB8jOzqZ79+7Ex8fj5ORk6aYJ0SxJIVYhmoB9+/bVqvCjrdV8ElcvPj6ezZs307p1a2677TbeeOMNCV9CWJD0gAkhhBBCNDKZAyaEEEII0chkCNJKlJSUkJqaipubm8UqUgshhBCidjRNIzc3Fz8/v1pd1CIBzEqkpqYSEBBg6WYIIYQQog5SUlLw9/ev8f4SwOrJwoULefPNN8nKymLw4MEsWrTIbFX0qri5uQHqH9Dd3b2hmimEEEKIenT+/HkCAgJMv8drSgJYPfj888957rnn+Oijj+jbty+zZ89m1KhRHDx4sMZXGRmHHd3d3SWACSGEEDamttOHZBJ+PVi4cCHTpk1j4sSJ9O7dm+XLl5OWlsYPP/xg6aYJIYQQwgo1mwC2YsUKHn74Yfr374+TkxM6nY7ly5dXe8zOnTu58cYb8fT0xNXVlQEDBvD5559X2KewsJA9e/YwdOhQ02Nubm4MHDiwTgsaCyGEEKLpazZDkC+88AJJSUl4eXnh6+tLUlJStfvHxMQwcuRIHB0dueuuu2jVqhWrV6/m7rvvJjExkeeeew5Qa5kZDAa8vb0rHO/t7c3p06cb7P0IIYQQwnY1mx6wpUuXkpiYSGZmJo888ki1+xYXF/PQQw+h0+n4448/WLJkCa+//jp79+6lV69ezJ49m4SEhEZquRBCCCGammYTwG644QY6dOhQo31///13jh07xsSJEwkJCTE97ubmxosvvkhxcTHLli0DwMvLC71eT0ZGRoVzZGRk0K5du/p7A0IIIYRoMppNAKuNmJgYAEaMGFHpOeNjsbGxADg6OhISEsKGDRtM+1y4cIHt27czaNAgs69RUFDA+fPnK2xCCCGEaB4kgFXBOLzYpUuXSs95enri5eVVYQhy5syZfPDBB3z55Zfs37+f+++/H19fX26++Wazr/HKK6/QqlUr0yZFWIUQQojmQwJYFXJycgBo1apVlc+7u7ub9gG4++67efnll5k1axb9+/cnKyuLtWvX4uzsbPY1nn32WXJyckxbSkpK/b4JIYQQQlitZnMVZEN78sknefLJJ2u8v5OTU42LtAohhBCiaZEAVgVjz1f5Xq7yzp8/b7Z3zGqkpEBmJgYD7NkDWVng5QUhIaDXA97eUIs1q4QQQghRfySAVcE49yshIYGwsLAKz507d46srCwiIiIs0bSaKSiA8HA4fRo9ENQLWk8C93dAf6B0Hx8fSEwE6YUTQgghGp3MAatCZGQkAOvWrav0nPEx4z5WydGRsy0DMZT+85ZcB53aq1sAA3acdQ0AR0cLNlIIIYRoviSAVWHYsGF06tSJzz//nPj4eNPjubm5zJ8/H3t7eyZPnmy5Bl6BoUTHXLsZ6INKIAg8+6nHPfsBQaAPKmGu3QwMJbVbOFQIIYQQ9UOnaZpm6UY0hqVLl7Jp0yYA9u3bR1xcHEOGDCE4OBiAsWPHMnbsWNP+GzZsYOTIkTg5OTFhwgTc3d1ZvXo1J06c4KWXXuL555+v1/YZ55Xl5OTg7u5+VeeKiYGo1LJwpWmg05Xdmvbz04iKuqqXEkIIIZq1uv7+bjZzwDZt2sQnn3xS4bHNmzezefNmAIKCgioEsOjoaDZt2sTs2bP5+uuvKSwspFevXsyfP5+77767UdteW2lpcPfvt7I8+jscdGWhy3hbrMGkDbcyZpjl2iiEEEI0Z82mB8za1XcPWPTf0gjp/jtxT95T5T5//DUAz2tfoM+IG8FOf1WvJ4QQQjRXdf39LXPAmqDrrgN/D190Z3oAUFIasbUSdZvzVUuuddxJn7M3w3+D4dBCKMy2UGuFEEKI5kcCWBOk18Pbb0PGeW/Ssn04nerEw6chJcOBtGwfwjft5vCBf8HLTvBHGuz+O3zvD1vuhVNrwFBo6bcghBBCNGkyBGkl6nMI0mj1avj7UwX4nlnNn9PvoeXB4bj8+QOvveHEuHHAyZPw3HPw42dwZzsY1gKKEsHREwLGQYe7wDsK7JrNVEEhhBCiVur6+1sCmJVoiAAGYDDAxo1wx2cPk+MRy6XXDqlK+OXt3AkzZsDOHfDcfXCrD5xaBReOgbM3BNwOHe6EtkNAJ52mQgghhJHMARNV0ushKgpu7TOSQvfDHEpPqrxTeDhs2QKvvgavfwUTv4c2n8DIndDxPjj1X1h/PXwfCNsegOPL4cIJVddCCCGEELUmAayZmDp8KJTYsejXytX9AZXU/v53iI+H1q3VTP4FX0C3uXBLIgzfBIG3w9k4FcL+2wl+6ABb7oGjS+D8YQlkQgghRA3JEKSVaKghSCNNA+fpEQS29iPhpW+r39lggIUL4YUXIDAQli2DIUPKni88BxmbICMWMv6Ac3GgGcDZB7yvhzYDoU1/8AwBB7e6NfjMLtjzDIS8ps4lhBBCWCEpxCqqpdNBT8eR7NPeorikGPvqJtbr9TBrFowZAw88oHrDZs6El14CFxc1Sd//b2oDKMqFzM0qjGX+AX++AIY8QAfu3aB1f2gdpm49+4FDyys3+MSnkLEBTnwmAUwIIUSTIz1gVqKhe8AAZi/dyrxTEay5dSs39h1Us4MMBnjrLdUbFhAA//kPREdXf0xJMZw/BGd3qZ6ss7sgey8Y8tUkfvfu4HENePSGVr3Bow+4doBLKVCQBehgw2goyAAnb4heC2jg5KX2E0IIIayEXAVp4xojgCWfLKbDe225LWAm30yfXbuDDx+Ghx6CTZvg7rvh9dfBx6fmx5cUQc5fZaEsZz9k74OiHPW8vSsUX6ziQB1Q7lt0ony7CiGEsB4SwGxcYwQwAPeHbsPFO430BZtrf3BJCXz6qZqsX1gIL78Mjz5K5boWNaRpkHcKsverQHbyB8jcZGZnnapLFnQPtOqhesKkJIYQQggLkwBm4xorgEXPWkyM6zTOPZuFh7NH3U5y9qwq4Lp4MfTrBx9+CAMH1k8Dz8bBz2GVH3fvAZeSy3rJ9C3UUGbLTuASqAKZa6DaXDqAU5uy1ceFEEKIBiKT8EWN3BU+gphDBr7c/juPRI6r20lat4ZFi+D++1UP2ODBMGUKvPKKeq5e2AElZbcRK9QE/ksn1VDm+YOQcxAuJkLqGhXODPllh+tdSsNYILgGgMtlm2uAGvasT3LlphBCiBqSHjAr0Vg9YOfOQet/dSOyQzQxsxZd/QkNBtUD9vzz4OgIr70GkyaBXR2HBy+dhJ/DVUjq/CAc+0hNzh+1E1z8zR+naVCQCReT4WKSCmQXk0rvp6gtP6PiMY6elUNZhaDmD3qnmrd91+Nw5F3o+jj0f7tu718IIYRNkSFIG9dYAQyg3eTHudj+R3JfOo6uvobp0tNV6YqVK6FvX5g7F265pWwYMCUFMjPNH+/tDf6lActQAHaO6lhNg5LC2gUhcwwFas7ZxZSyUHbpZNn9i8lQeLbiMc7eZYGsRXto4aPqnRlvNYPaz85BrtwUQohmSAKYjWvMAHbbcz+xyulvHJ5+hK5eXer35Js3w4svwoYNEBYG8+bB0KEQFASnT5s/zscHEhPBqR6C1tUovlgWysoHtYvJkJ9eumVS4crMKxm+BVz8VGCrjyAphBDCasgcMFFj910fxaotDizf9AsLxtZzABsyBH7/XQWwF1+Em25SE/RbtVI9YCUllY+xs1M1xhwd67ctdWHvqorHunczv09JkQph+emQ+AUcehM1X82MXyPK7ju1UUHM2Vv1lDm3U/edL7vv1BbsWzb8hQQyb00IISxCesCsRGP2gF26BC1nRNOzsxv7n/9vw72QpsGvv6ogtmNH9fv+/DOMHNlwbWlI5q7cHLkLWgZBXirkpZXepkLeaTVUmZ8B+afVbUEWlXrV7BxVYHPyKtscy3/dBhxbg1NrdevYGhw9oLpVDi4n89aEEOKqSA+YqDEXFwgyjOBQwQIKDYU46huo50mngxEjYPhwWLMG7rxTpb/y9HoIDVX72bzLrtzU6UoDVBtV7b86JQYoPFMayE5DwRkVyi7fco+W3s+seNVneQ6tLgtmnuVuPVFBT6f2S1ypjkn6Ajrep+reWvu8Nem1E0I0ARLAmqlRwSP5sOQ5NiVuZWjnyIZ9MZ1OrSu5ahWMHl3xOYNBTd635Zpdzt5qWPHyKzedvWt+Djt92fAjVwhrRsV56qKBwrNQcLby/YIzauH0gjOQm6DuF56FovOVz1WQCb+UCzOtw8DBQ/WoOXqU3TfdtrrsuValQ6aNUBxX1gkVQjQBMgRpJRpzCBJg85YSrv3eh0l9prD83pcb/PUANSQ5cCDExangZQxdDg5wxx1lNcVsMYw11JWbDeH4p7D9QdCKq3jSDtrfBC38oDAbirJVcCvKUV8XnlPvrSo6O7B3V2HMGMocLr/vrjZ7t9L7buW+Lr2vb1H5e+Bikm2vEyq9dkI0WXIVpI1r7ABWXAwt7rkb7x6HOTV7V4O/nskvv8CoUWVff/UVJCWpwq7Hj6sSFo8+qtabdHNrvHY1N+bmrY3aDa1Dqz/WkA+FOaXhLLssmBXllG2F2aW3xseyS++fh+LzoFVz0YLOriyQ2bdU98/uvPJ7ilxTGuLc1DH2rmrTu6geRkuSuXZCNFkyB0zUir099HIewV7tCzIvZtLWtW3jvPCIERAeDjt3qtvbb1e9HU8/rSbsf/ghTJ+u1pu89VYYP14d06JF47Sv2bls3lpN6J2hhTO0aFe3l9Q0MORBUW5pICu9Lf918YXSr3PV1zo7OLODast/xN5UfZv1LmWhzBjM7F1LQ57rZdtlj+mrec7cRQ/le+2SvlKPJX0JnSYhvXZCCAlgzditfYezN1fjf4fWMylsQuO8qE4HCxbA44+rW+NQk52dugpy5EhVtPXjj+Gbb+Czz6BlS1XO4rbb1Bwy13peQqg5qo95a3Wl04G9i9pqE+LM9dqN2AGtulUMbEW5qqZb8UUwXCq7X9XXRechPw2KLpQ+X+45Y6Hd6tg5VhHqXKteWL4go+J7GPyZ+hz0pZ+HvkXp/dJbfQv1uJ1DzT+n+mKLc+0kNAobIkOQVqKxhyAB9u2Dvh/2ZUSfMH55dFmjvGatHTyoJu+vWgXx8aonbPRoFcZuugka6bNqkmxp3hqUC2CX9drVZNi0LjQNSgoqhrUKQc7M48aQl3MQzu6iVkV7zdHpKwYzU9ir5r6+RcXt8sfsW1TeJz8Dis5hs3PtZKhXWIDMAbNxlghgmgau42ahv+YLzs8+WX/LEjWUo0fLwtjOnapw67XXwrBhagsLU2OrNVGbpZGEdajrOqGWVN1cO8+Q0oB3SQ3JFl8qDXV56mtD+cfL3xp78S6V3VZ47GLZvsbj6iMEGvndWBrYnM3clt+cy8KenZP62nirdwK70lvj43X5GSQXaAgLkwBm4ywRwACiH/yVmMAR7Ht0H729ezfa6161pCT47jtYvx5iY+HCBdUbFhWllj4aNgx69ar6B3pBAXToYBtLI4mKpNeu9oyfU/kQZ7xfkl8u8OXB6Q0q2FYMvsT0AAAgAElEQVQ5H1AHbQaqYWNDfukxpbfFeepcxvuGPOoU+kzhrHyocy4Napdtxn2P/ufK541cU+5Yp3Lnu+y+zr7xr8K2xV47CY0VyCR8USe3D7qWmCRnfti/jt5DbSiAdegAM2eqrahI9Yj99ptaBumZZ6CwENq1U2FsyBAYMEBdYenkpHrOAgNtY2kkUVH5sKXTWXf4AsvOtTMyfk56J1W3rTpBE6DLI2Z67XbVPDRqmlqyq3xIKykovV9QGtYuv3/513nlHs+veJ6i82Xna9Ee8k5V357qLtAoT2d3Wa+cY2nQc6rmfvmevct6+SrsU+64omwVgO2cIHGFeu3EleA7QoVA53bg1lk9b+dgfaV5bHF+IFhdcJQeMCthqR6wEyeg079G0q8f7Hn6l0Z73QZ16ZJaFPz339W2Z48KaY6O0K+fCmPOzvD66+bPYctLIwnrIr12Dc/cUO/wTeDeQwU1UwDMr/y12fuFpV+X3pa/bygo91j58FhQ+TxXOwRs51BF6Cs3hGsu6Nk5VvN1+c2h4tf68s+V7p+fCYYLat8t96hhX6e2ELXWNlbQgAbrbZQeMFEnHTtC63Mj2Zf7PHlFebRwaALlHlxc1PJHw4errwsKYO9etR7ljh2q3MXhw1Ufa2enQlqTWBpJWAXptWtEl4VGfQu1JJellRRXDHNJX8Kep6u+ylanh64zoM2g0mMKyx17eeAruOzx0jmFJaUFk03BsbB0H+PXRWXnrcmVvuZcvoKGY+vLAp6TmVBX7nm9I+gcqgiC9XQ/P11dFW3noD53sJpyMNIDZiUs1QMGcNujB1jl05v50fN5/rrnrX8yfn3IzlY1x557rurnu3SB3r3V1qePug0OVlX7G4JcFCCsia312jW1CzQas6exxABaUVlg04rKhbVy26k18NcrZgKbnRq+9uhTOfSZO1+lQGgMhaW3WlHF9lS5ckdd6ajQKznx6mKQ9ICJOrstsherlj7Li7xIck4y79/4Pg56C9QdakweHvDPf6qJ/MalkfR66NpVFYXdv19tixeXTdbX61WXYdeuKqB17Vp2PyBA9Z7VRUGBKkorFwUIa2FrvXYu/nBLYlloDJ5q/aHRpA7FkOv15fWAXs1Zq+7HvtcgCLjVTGjc2fChUdNUCDMFuMKKQc3c/fT1cOSdy4JjaeDS2cOg5Q3b7mpIABMMGwaOkxYQ0bcLy+Mf5ti5Y3x7+7d4tvC0dNMalk4H8+eXLY1kMMDChZXnfmVmwoEDatjyyBFISFBzxD74QM0tAzWnrHNntQUFqaDWsWPZ/er+KpKLAoS4erYWGpvSUG9j0OlKhyodgFoU425/I3S8p+rgOHK7Rec1yhCklbDkECTAkiUwdSr8/f1YProwDi8XL36a8BNd2nRp9LY0KuMC4calkbZvr/kVR8XFqhyGMZQdOaLWs0xMVFteXtm+rVuXhbEOHVTgCghQt4GBqhdu9GjzryUXBQjR9MhQb+No4AtLpA6YjbN0AAN4+GFYvhxWrj3KC3+NIeNiBqvvXE1UUJRF2tNo1q9XSyO98w7ccEP9nFPTICNDXWaamFjxNjlZbeUDmmPpD+GCgornsbODHj1UrbPWrRvvcnSZkyaEqIqthUZo8OAoAczGWUMAKyiA6GiVDdZvPseM2NuJTYpl0U2LeDD0QYu0qcnSNDhzpiyMJSfDH3+oKv/mtGihQo9xa9++7Na4tWun5qpdDSlUK4RoahowOEoAs3HWEMAAUlPVij7BwfDzuiKeWj+DxXGL+XvE33ll2Cvo7a7yl7swzzgcWv6igN691dWap07ByZNlW0qKeiw1tWweGqhjfHwqBzM/v4pft2x55Xbs3m1+TlpYWO2Ga4UQoomSqyBFvfDzg2+/VT1h/3zGgUXvLKJH2x489ctTHDlzhOVjl+PhfIVq2qJuqroo4NVXYfBg88eUlKihwlOnKm8nT6pCtKdOqbIb5bm7Vw5mfn5lXz/+ONx7r/nXnD9fwpcQQlwF6QGzEtbSA2a0aBE8+igsWwaTJ8NPR35i4qqJOOodmRs1l4f7P4y9neT3enc1FwVU5+JFSEurGNBSUyveT01VSzhVR6dTw5OLFpX1srVq1fBhTOakCSGslAxB2jhrC2CaBlOmwIoVsGkT9O8PablpvPD7CyyLX0Z3r+68MeINRnep5so9UTcNcVFATRjnpRkD2bp18NZbVz7OxaXyfLTL71/N3DSZkyaEsGISwGyctQUwgPx8iIxUHSe7dqlOBoA9aXt4at1TxCTGMLLzSN4Y8Qa9vHtZtrGi/lU1Jy00VF0skJ6uhjirGvY03r98bpqvrwpjAQFVb+3aVV3MVuakCSGsmAQwG2eNAQzU79OwMFUJ4ddfy1bi0TSNHw7/wKx1s0jMTmRq2FTmRs2lrWtbyzZY1K9ffimbkwY1r0dWUgJZWRVDWfkLCIxbfn7ZMQ4OqsfMWBvNWC8tMFDtO3Wq+deTOmlCCAuRAGbjrDWAAWzcCEOHwvTplUekCg2FvLfjPebFzgPghetfYHr49KaxqLdouDlpxnOfOVMxkBm3pCRVmuPUqap7vYx0OrX6wJdfqiK3np7SCyaEaFQSwGycNQcwgPffhxkz4OOP4f77Kz+fdSmLOTFzWLRrEa1btGbGgBlMC5+Gl4tX4zdW1C9LzUkDtdrAqVMqjP34I/z739Xv37Kl6jkLCipbeaBTp7Lb+vq/JRcFCCFKSQCzcdYewDQNHnlEBbBfflE9YlU5dvYYC7ct5OM9H6OhMfmayTw5+Em6tunauA0WTU9Vc9JCQuCnn1RAS0xUPWdJSWXLQR0/DpculZ2jdeuKgaxTp7I1PAMCanahgFwUIIQoRwKYjbP2AAZqTvVNN6nRqC1b1Lwwc85cOsOHuz7kvR3vkXExg1u638KswbOICIhAJ0NEoq5qOydN01RP1fHjahmoEyfK7h8/roKbcYjTwUH1mhkDmXELDlZBzdm57JxyUYAQopQEMBtnCwEMICcHhgxRnQrbtpVdGWlOfnE+K/9cyRtb3+Bg1kEGth/IrIhZjO0+VuqIidqr7zlpRUWqx+zYsao343qdOp3qIQsOhi5dVPBassT8eeWiACGaDQlgNs5WAhio31cDB6pRnN9/V0sUXkmJVsLahLW8sfUNNiRuwM/Njwf6PcCDoQ8S5BFUaf+03DT+s/s/PBz2ML5uvvX/JoTtaqw5aZqmarAcOwYJCWo7erTsfvmhTSOdTs39WrwYunVTV3Be7dqcQgirJgHMxtlSAAPVAREZCWPGqAvQqirfZE58ejyLdy9m5b6V5BbkMrzzcKaETuHmbjfjqHcEIC4tjrDFYeyeuptQ39AGehdC1JGmqW/8iRMrP+fgUFYDzdFR9Zp17aoCWY8eZZubW+O2WQjRICSA2ThbC2AA330H48fDP/4Br7yi5kVv3Kg6DXx94brrqv/j/2LhRb4+8DVL4paw9eRWvF29mXzNZB4KfYjcwlwJYMK6mStUu2WLqnd25IjaDh8u25KTy45v375iIOvRA3r2vPK4flXkqkwhLEYCmI2zxQAG8Oab8PTTat3IH39Uv3eM/P3h7bdh3Lgrn2d/xn7e2voWX/31FRcKL9CtTTcOnznMu6PfJSIgAgDflr4yHCmsS20vCrhwQQWxgwcrbkePqpIbAF5e0KsX9O6tbo1bmzZVn1OuyhTCoiSA2ThbDWCaBqNHq99DlzPOjf7225qFsDkxc5gbO9fs8y9e/yLzoufVsaVCNID6uiigqEjNNTtwoOJ2+HBZMPPxKQtmffuqrWdPNQlTrsoUwmIkgNk4Ww1gBoO6cr98z1d5xjnJJ05ceS5yWm4aaRfSADUHbMqPUxjbbSx70veQlJNEW5e23Nv3Xu695l6uaXeNlLMQ1qEhLwooLFQT/o2BbP9+tSUkqPBnZ6euymzbFjZtMn8euSpTiAZT19/fUgdAXJWNG82HL1C/I1JS1H5RUdWfy9et8hDji5EvEuITwu603Xy29zM++/Mz3tz2Jr3a9uLevvdyV++76ODR4erfiBB1dcMN8NdfDXNuR8eyIcjyLl1SgezPP8s2vV79RVSeTqf+QvL2VmHO0bFh2imEqDUJYOKqpKXV735V0el09PfrT3+//rw+4nXWHVvHZ39+xpzYOfzzt38ysP1Abu95O7f1vE3CmGgeXFzUkGd4eNljP/+s5gOUp2mq+zk0tCzMhYRAv37qsZAQdS4hRKOTIUgrYatDkDExEB195f02bLhyD1h5NakDlluQy49HfuSbv75hbcJaCgwFEsZE82Xuqsz162HfPtizp2zbv1/NO7OzU6EsPBz691db374yWV+IWpA5YDbOVgOYcQ7YqVPq5//lajMH7GqcLzjPT0d+qjKMje85vspir0I0OTW9KrOwUA1h7tpVtv35p5rw7+CgQlj//jBggAp1PXrUrtiflMUQzYgEMBtnqwEMYPVquO02df/y7yadruZXQdaXqsJYqG8o47qPY1yPcfRoW80ilkLYsqu5KjM/X4UwYyDbuVPNbSspAXd3db5Bg9Q2cKCa+F8VKYshmhkJYDbOlgMYqBD2xBMVJ+TrdPDxxzB5ssWaRW5BLmuPrmX1wdWsSVjDhcILdPfqbgpjob6hcjWlaFrq86rM3FwVxrZvV4u/bttWFqw6dVJBbPBguPZa1Wum18ti5aLZkQBm42w9gEHFSvjOzip4TZgAixZZumVKfnE+64+vZ/XB1fxw+AfO5p0lsFUgt3a/lVu63cK1gdfioHewdDOFsF6apqr5G8PYtm1qzllhoVpayRjGnJzUEhnmSFkM0YRIALNxTSGAXe7dd1Wv2M6d6g9ea1JcUswfSX+w+uBqvjv0Ham5qbg7uTOy80jGdB3D6ODRtHU1M8QihCiTn696yTZtUtvmzZCdXfW+xgsDpPdLNCESwGxcUwxgxcXqZ62rq/qZXJs5vI1J0zT2pO/hpyM/sSZhDTtO7UCHjkH+gxjTdQxjuo6hj3cfGaoUoiZKStTcscWL1V9hl7vlFpg0Ca6/3vzySkLYEAlgFvbKK6+watUqDh8+jIuLC5GRkbz22msEBQXV6PimGMAAYmNV+Ynly9XPXFuQfiGdtQlr+SnhJ9YdW8eFwgsEuAdwY5cbubHLjQztOJSWji0rHVeT0hlCNBuXl8WwswNPTzWh/8QJtU+fPuoHRFQUREZKIBM2SQKYhY0aNYoJEyYQHh5OQUEB//jHP0hJSWHfvn3Y21+53m1TDWAAEyfCb7/BkSPQqpWlW1M7BcUFbEzeaOodO3r2KI56R6KCorgxWAWyLm26AGr5pLDFYeyeuptQ31ALt1wIK2CuLEZysvrrLCZGbcePqyHJ0FAYMQKGD4eICLlKUtgECWBWJiUlhcDAQPbu3Uvfvn2vuH9TDmCnTkG3bjBlCixcaOnWXJ2EMwn8L+F//O/o/4hJjKHQUEhw62BuDFZB7LG1j0kAE8KopmUxkpPh99/h11/VlpmpKvRHRpYFsp49Zd6YsErNMoCtWLGCjRs3snv3bvbt20dhYSHLli1jcjV1D3bu3Mns2bPZunUrhYWF9OrVi5kzZzJx4sR6bdv+/fvp06cPKSkp+Neg4GBTDmAAr74Kzz8Pe/dWXtbOVl0ovMC3f33Lj0d+ZHPyZk5fVJfn9/DqwYjOIxjUfhDXdbiO9u7tLdxSISyotmUxSkpUPbJ161QY27hR1Rbz81NhbMwYFcia4M9JYZuaZQALCgoiKSkJLy8vXF1dSUpKqjaAxcTEMHLkSBwdHbnrrrto1aoVq1ev5sSJE7z88ss899xz9dKukpISRo8ejb29PWvWrKnRMU09gBUUqDJB7dur4cim8ofsnJg5zI2da/Z5FwcXbu1+K8M7DWd45+H4ufk1YuuEaAIuXVJXV65bB2vXqgn+Dg6qd2zMGLjpJggOtnQrRTPWLAPY+vXr6dKlCx06dOD//u//ePbZZ80GsOLiYrp3787JkyfZunUrISEhAOTm5jJ48GAOHz7MX3/9RZcuaj7PCy+8wMsvv1zt61f10WmaxtSpU4mNjWXz5s20NVct+jJNPYBB2VrBX30Fd9xh6dbUj7TcNNIuqJXG49LimPLjFJb8bQm92vZi7+m9HMg4wNaTW4lLi0NDo2fbniqMdRrO9R2ux83JzcLvQAgbc+IErFkDP/2kFpktLFRzHMaMUduQISqglSdLI4kGVNff31eeHW7FbqhFlefff/+dY8eOcf/995vCF4Cbmxsvvvgid911F8uWLWPBggUAzJo1i4ceeqhW7dE0jWnTprF+/Xr++OOPGoev5mLUKHUF+tNPqz9aXV0t3aKr5+vmW+mKx1DfUEJ9QxkcMNj0WNalLH47/hu/Hv+V7w59x9vb38bezp7B/oO5odMN3NDpBga0H4C9nU3/lxSi4XXsCDNmqO3CBTXEuWYNrFwJb7wBHh5w880wfrwastTp1PwzWRpJWJlm89M+JiYGgBEjRlR6zvhYbGys6TEPDw88PDxqfH5N05g+fTpr1qwhNjaWgICAavcvKCigoKDA9PX58+dr/Fq2bOFC6NJF/aycOtXSrWk8Xi5e3Nn7Tu7sfSeapnH07FF+Pf4r64+v582tbzI7ZjZujm5Ed4zmho43MLTjUHq27Sm1x4SoTsuWMHas2kpKYM8e+P57WLUKPv1UPX/TTeo2M9P80kgBAeDo2PjtF81aswlgCQkJAKYhxvI8PT3x8vIy7VMX06ZN48svv+THH3+kRYsWpKenA9C6dWscq/iP/corrzB3rvm5Q01Vx47Qv7+64KmpBTDflr7MjpyNb8vqa4DpdDq6tOlClzZdmBY+jeKSYnan7jYFsqfXPU1RSRFtXdoSGRRJZIdIooKi6Nm2J3Y6K61mK4SlGdeYDAuD+fPh4EEVxL79Fo4dM39cSYnaX/7YEY3MpueAlXelOWAjRozg119/JSEhgeAqJmx27tyZkydPVuiVqg1zPRUbNmwgKiqq0uNV9YAFBAQ06TlgRs8+C8uWqTUj5WdeZRcLL7IlZQuxSbHEJMaw49QOikqK8HLx4voO1xPVIYqooCh6efeSQCZETSQkwNChcPJkxcft7CAkRJXJkB9Goo6a5Rwwa1LbHOvk5IRTM51vEB0N//d/6g/Unj0t3Rrr4+royvDO6qpJgEtFl9iaspWYxBhik2JNPWRtWrQhMihSApkQV9KlCyxdWrEoLKjer6NHYeZMuPde1XsmQUw0kmYTwFqVlmDPycmp8nljghUNz3iR0oYNEsBqwsXBhWGdhjGs0zBABbJtJ7cRmxhLTFIMs36dRaGhsE6BTJZPEs3GiBFqMr5xaSS9Hrp3V49/8YWqU9ajhwpid98NgYGWbrFo4prNn8vGuV9VzfM6d+4cWVlZVc4PE/XP1RUGDFABTNSei4MLQzsOZW70XGInx5L9j2x+v+93podPJ+tSFrN+nUXfRX3x/rc3474ax8KtC9mdupvikuJK50q7kMbc2LmmUhpCNFk6nZrrZTCorw0GddXkm2+qMhU//6yGI+fPh6AgGDZMzR8rKrJos0XT1WwCWGRkJADr1q2r9JzxMeM+ouFFR6sl4Kq6KEnUTguHFkR3jK4UyKaFT+Nc/jme+/05+i/pT+tXWzNqxSgWbFzApuRNFBTXbb6jEDbL2AsG6tZ4Vby9vVqjcuVKVa5i2TJVX+z221UYmzdPTVoVoh41mwA2bNgwOnXqxOeff058fLzp8dzcXObPn4+9vX21SxiJ+hUdDWfOwP79lm5J02MMZPOi57Fh0gay/5HNpvs38ey1z6LT6ViwcQHXLbsOt1fcuOvbuwBY8ecKNidvJi4tjrRc+UUjmiidDhYsUEONCxZUPd/LzQ0mTVJLIMXHq+Kur76qhiTvvBP++EOtcSnEVbLpqyCXLl3Kpk2bANi3bx9xcXEMGTLEdJXj2LFjGTt2rGn/DRs2MHLkSJycnJgwYQLu7u6mpYheeuklnn/+eYu8D2gelfDLy8tT9RJfew2eeMLSrWle/rXhX8z/Y77Z54cEDOH5655nSOAQ3J2a/veiEFeUnQ2ffAIffABHjkDv3jBtGtxzjwpsollrlksRTZ48mU8++cTs87Nnz2bOnDkVHtuxY0eVi3HffffdDdza6jW3AAYQFaVC2PffW7olzUtVyyfNiZxDXnEecWlxxKfHk3kpEzudHSE+IUR2iOS6DtcRERCBt6u3hVsvhAWVlKgihu+/D//9rwpfjz2mrqJs08bSrRMW0iwDWFPSHAPY3Lnw1luQlaUuSBKNLy4tjrDFYeyeuptQ31BAlVRJOJtAbGIsfyT/QWxiLCnnUwDo0roLQwKHEOEfwZDAIXT36i6lL0TzlJwMb78Nixapocxp09Q6a+3aWbplopFJALNxzTGA/fEHREbC7t0QGmrp1jRPVQWwqiTnJLM5eTNbUrawOWUze0/vpUQrwdPZk4iACIYEDCEiIILw9uG4OLg04jsQwsIyM9Uaa++9p66YnDoV/v53Wdy7GZEAZuOaYwArKABPT3XV99NPW7o1zVNd64DlFuSy/dR2NidvZnPKZrad3EZuYS72dvb08+lHhH8EEQFqC2hV/bqoQjQJZ8/Cu++qbv1Ll+D+++Ef/1Drr4kmTQKYjWuOAQxg+HBwcoKffrJ0S8TVMJQYOJB5wNRDtiVlC8fPHQfA391fhTH/CAYHDKafTz8c9bLwsWiizp9Xk/XfeAPOnYP77oOXXwZfKXTcVEkAs3HNNYAtWKCWJTp7VpXiEU1H+oV0tqZsZUvKFrac3MKu1F0UGgpx0jsR5hfGoPaDGOSvNn93f7PrqV5OqvcLm3DxIixerH7I5efD7Nnw+OPg6KgKv2Zmmj/W21uGMG2IBDAb11wD2NatEBEB27er6vii6SooLiA+PZ5tJ7ex7dQ2tp3cRmJ2IgB+bn4M8h/EwPYDGew/mP5+/Wnh0KLK89R03poQVuHcORW+3n8funaF11+HBx9UBV/N8fGBxEQ1PCCsnizGLWxS//5qaaINGySANXVO9k4M9B/IQP+BPIEq/pZ+IZ3tJ7ebQtm82HlcLLqIvZ09ob6hFeaStXdvb+F3IEQdeHqqdSYfekiVrBgzRtXf0emqLuhqZwcBAaqnTDRp0gNmJZprDxjA6NHq59DPP1u6JcLSikuK2Z+xXw1bpmxh68mtprlkPi196NuuL62dW/PlgS/54MYPGOg/EADflr4yHCmsn6bBl1/CjBlq3oU5P/+slkYSNkGGIG1ccw5gr72mllo7dw4cHCzdGmFt0i+k88TaJ/j6r6/N7jO221heHf4qwa2DpS6ZsH65uWo4Mj294uN6varJs3171cskCaskAczGNecAtnOnGn7cvFnNBxPicuWr928/uZ1p/5vGhN4TyM7P5kDmAZJzkgHwcPYg3C+cAe0HMLC9Gu6U6v3CKv3yC4waVflx6f2yOTIHTNiskBBwd1fzwCSAiar4ulUeYpwVMcs0Cf9c3jl2pe5ix6kdbD+1nSVxS3h548sAdPToaJrgP8h/EP18+uFkL5ObhYWNGAHh4RAXBwaDeszVFXr2tGy7RKORACYszt4err9eBTALrocubJhnC0+Gdx7O8M7DAbWcUnJOMttObmP7KTXJf/XB1RQYCnDUOxLiE2IKZQPaD6CTZ6cal8EQol7odKoKdflesBYtICwMvvoKoqMt1zbRKGQI0ko05yFIgDffVOErO1uuvBbVq2sdsEJDIXvT91Yog2Gc4N+mRRsGtB9g2sL9wmnr2rah3oIQiqbBwIFqHkZ4uKpIfffdasHvBQvgmWdkLpgNkDlgNq65B7A9e9Tc09hY1RsmRGPIupTFzlM72XFqBztSd7D95HbO5J0B1NBl+VAW4hOCq6OrhVssmpz161WB1nfegRtuUMOR//qXCmBjx8Ly5dCqlaVbKaohAczGNfcAVlICXl7wxBOqZqEQlqBpGieyT6hAVjqfbE/aHvKK87DT2dHbu7dpkn+4Xzi9vXvjoL/ypbtSvV/U2n//q5Yx8vaGVaugTx9Lt0iYIQHMxjX3AAZw662qFEVMjKVbIkSZ4pJiDmQcYMepHexMVb1l+zP2Y9AMONs7E+obSn/f/oT5hdHfrz/d2nRDb6evcA6p3i/q5OhRGD8eEhJgyRI1PCmsjlwFKWxedDT8/e+Ql6fmogphDezt7LnG5xqu8bmGKWFTALhUdIk9aXtMgWzt0bW8s+MdAFwdXOnn048wXxXIwvzCMJQYLPkWhK0KDlbrtT3yCNxzj6oTdtddlm6VqCfSA2YlpAcM9u2Dvn3ht99g6FBLt0aI2snJzyEuLY7dabvZnbab7Se3cyL7BACOekcKDYXc0OkGhgYNpWfbnoT7hePn7mfhVguboGlqOPKbb9QEfanXY1VkCNLGSQBT88DatVN/7M2fb+nWCHF15sTMYW7sXLPPO9s7E9kh0jSfLLx9OD4tfRqxhcKmFBSo2mF//QXbtkHnzpZukSglAczGSQBTbr8d0tJg0yZLt0SIq1O+en9cWhxTfpzCkr8toaNnR/7K+IvknGQOZh1kZ+pOMi5mAODv7q+GLX3D1OYXJpX8RZmzZ2HwYFWaYssWaN3a0i0SyBww0URER8PMmXDxoioKLYStqqp6f6hvKKG+oQzrOMz0mLFo7M7UnexK3cWu1F28sfUNsvOzAQhwDyDML0xCmVCBa80aGDQIxo2DdevA0dHSrRJ1JAFMWJXoaCgqUutCjhhh6dYI0fB0Oh0dPDrQwaMDt/W8DSgrh7ErdRe7U9WcsvKhzN/dnzDfMEJ9Q023Ut6imQgOhu+/h2HDYMoUVSdMirXaJAlgwqp07w4+PmpZIglgoqnwbenL7MjZ+LasWUjS6XR08uxEJ89O3NHrDkCFsuPnjrM7bbdpsv9b297iXP4502uE+YUR6qN62fr59COwVaAssdQUXXutCl4TJ6pA9uKLlm6RqGFF+QYAACAASURBVAOZA2YlZA5YmQkT4MQJNc9UCGGepmkk5SSxO3V3hSswsy5lAeDh7EE/n370a9dP3fr0o0fbHjjqrzxsJcVjbcBLL6nwtWKF1AizIJmEb+MkgJVZvBimTVNFWd3cLN0aIWyLpmmk5qYSnx6vttPq9ujZo4AqidGrbS/6+fQjxCeEEN8Qrml3DW5OFf+zSfFYG6BpcP/98MUXakmj666zdIuaJZmEL5qM6Gi1HNrGjXDjjZZujRC2RafT0d69Pe3d23NT15tMj+cW5PLn6T+JT49nT/oe4tPjWblvJYWGQnToCG4dTKhvqCmU6XX6al5FWAWdTv3FmpSk1o3ctg26dLF0q0QNSQ+YlZAesDKaBgEBanrDa69ZujVCNF1FhiL+yvyLPel7iEuLY/up7ew7vY+84jzTPn3b9WWA3wC6e3Xn+g7X09+vv8wrszbnzqnyFCUlsH+/XBnZyGQI0sZJAKvonnvgyBHYscPSLRGi+bhS8VgAT2dPQnxDVE9ZaW9Z1zZdsbeTARWLio+HkBD47jvVGyYajdUEsKKiIg4fPkxmZiY5OTm0atWKtm3b0q1bNxwcHOrzpZoUCWAVLVkCjz6q6g7KxyFE4zBXPDbEJ4TMi5lkXMogKTuJ+NPx7EnbY1pqydnemT7efUwT/a9pdw192/WtNK9MNLCQEOjUCVatsnRLmhWLzgHLzMxk+fLlrFmzhh07dlBQUFBpH2dnZwYMGMBNN93EpEmTaNu2bX28tGiioqLUPLDNm2H0aEu3RojmobrisVXJzs8mPj2evel7iT8dz87UnSyPX05RSREAwa2DTYHsmnZqQfMA9wAZwmwo994Lzz6rhiQ9PS3dGnEFV9UDlpCQwL/+9S++++47CgsLAfDy8qJbt260bt0ad3d3cnJyOHfuHIcOHeLMmTMAODo6Mm7cOObNm0dwcHD9vBMbJz1gFWka+PurochXX7V0a4Rofup6FWShoZCDmQcrXYVpLCLr6exJ33Z9TYHsmnbX0Mu7F872zg31VpqPtDT1g/ODD+Dhhy3dmmaj0YcgH3vsMRYvXozBYCA6OpqJEycSFRVFx44dzR5z/PhxNmzYwOeff05sbCx6vZ6pU6fy7rvv1qUJTYoEsMomToTjx6UemBCWUJ91wDRNI+V8CnvT97L3dOmWvpejZ4+ioaHX6enm1c1Us8xYGqOta+1GSqR2GTBqFFy4IAvqNqJGD2AuLi5MnTqVZ555Bj8/v1off+rUKV577TWWLl3KxYsX69KEJkUCWGVSD0yIpu1i4UX2ZewzlccwBrOLRep3Qnu39qZ5Zcatk2cn7HR2VZ5PapcBK1eqoYNjx9R8MNHgGj2Apaen4+PjU5dDG+Q8tk4CWGVHjkC3bvDzzzBypKVbI4RoDIYSA8fOHSsbwizdjBcHtHRsaZpTZgxlvb1708KhhQQwgIsXoV07eOYZ+Ne/LN2aZsFqroIUdSMBrDJNAz8/mDwZXnnF0q0RQljS6QunTT1kxnllh7IOUaKVoEMtaO7t4s2O1B08MfAJRgePxsvFCz83v+Y3HDlpEmzZov6KlQseGpwEMBsnAaxqEyZAYiJs3WrplgghrE1eUR6Pr32cpXuWmt0nyCOIW7vfaiqN0bNtT5zsnRqxlRawfj0MH65+cA4aZOnWNHkSwGycBLCqLVoEjz2m5oG1bGnp1gghrE1VtcsWDF2Ag96BhDMJpJxP4ciZIxw7dwwAvU5Pd6/u9GnXh95te9Pbuzd92vUhyCPI7Nwym2MwQGCgKsj6/vuWbk2TJ2tBiiYpKgqKi1Vv+ogRlm6NEMLaVFW7bGTwyEpzwHILctmfsZ+9p/fy5+k/2Z+xn5+P/mwqj+Hi4EKvtr3o493HFMp6e/emnWs726tbptfD3XfDRx/BwoWyNJGVqlMA+/DDDwkKCmL06NH8+uuvHD16lEcffbS+2yYE3bqp+aQxMRLAhBB15+bkxuCAwQwOGGx6TNM0UnNT2Z+xn30Z+9ifsZ/40/F8vv9z8ovzAWjToo2pt8wYynp798bdycpHKu69F/79b1i7Fm65xdKtEVWo0xBkamoq48ePJyYmhqioKFatWlWnUhSijAxBmnfnnXDypKqKL4QQ5tRXHTDjlZj7M/ZXCGdHzhyhRCsBILBVIH28+9DHuw992/Wlb7u+dG3TFQd97Zbca9DaZf36QXAwfPtt/Z5XVNBoc8CSk5MBWLx4MRs2bGDo0KFMmTIFgMDAwNqcSpQjAcy8Dz+Exx+H7GxwdbV0a4QQzVV+cT6Hsg6Zgtmfp/9kX8Y+Tp4/CYCj3pEeXj3o064Pfb37qtt2ffFt6Wt2GLNBS2e88QY89xykp8vSRA2o0eaATZo0CYDs7Gz27t1LXl4emzZtQqfT8fvvv9f2dEJcUWRk2Tyw4cMt3RohRHPlbO9sqj1W3rm8c+zL2Me+06qo7J8Zf/L9oe+5UHgBUMOYfdv1rdBb1su7Fy4OLg3b4IkTVT2wb7+F0o4SYT3qfBXkPffcQ3h4OLt27eKzzz6r73Y1O9IDZp6mqXlgU6fCSy9ZujVCCHFlJVoJidmJqpfs9D7+zPiTP0//ScKZBDTUr93AVoF4tfAiLj2O6f2nMzJ4JH5ufvVbu2zkSMjLgz/+qJ/ziUoatQzF2rVrWblyJStWrOC+++5jwoQJjB49uranEeVIAKveHXdAaqosbyaEsG2Xii4x8+eZLIlbYnafAPcAbu52s2nB8t7eveveW7ZihZqQf+IEBAXV7RyiWo0awLZs2UJgYCD+/v6kpqZy4sQJhgwZUtvTiHIkgFXv/ffhySfVPDCXBu61v5zBABs3Qloa+Pry/+zdeVhU5dsH8O+BgQFREAUCBcU1CklFc8U9l9QKlQy3wl2zN9PUNDcsk/Y0zXIpNI2SDM211JQEf+64m0sGaqQiLoCyyHLeP55mAlkchpk5M8P3c11zDZzzzJl7hqm5fZb7QYcOYpU3EZE+Sqpd9uEzH0KtUhepXXb+1nltpf9GNRvB390fTTyaaO8b1WwEe9tHlJjQbE00fTowa5YJXl3lw0KsFo4JWNnOnAGaNBEFnrt1M+y1MzLE5H6bEmowxsQAEyeKVZga3t7AokVA//6GjYOIKp+yJuFn5WbhzM0zYl7ZjZM4c/MMTqecxvV71wEAKhsVGtdsXCQpC/AIQH3X+rC1KfSvxJdfBg4eBM6d49ZERsBCrGTVnnwScHMT9cAqmoBdviyGMuPixO3sWaB6dSAoSPRudewItGgBbN4MhISIOWiFJSeL4+vXMwkjIuNxtHNEy1ot0bJWyyLHb2fdxpkUkYyduXkGZ26ewe7E3UjNTBWPUznC38NfO+k/4LkmCIhZA4/Dh4FWrZR4KVQC9oCZCfaAPVpICHDjhkiadFVQIBKsuLj/kq6rV8W5J54QSVebNqKHKy5OrLTMzAQcHcVjc3JKvq4kiZ6wxEQORxKR/gxZB+zGvRva1ZinUk5pe800RWU9ChwR0KAd/N394e/hjyfdn4S/uz9cHctXosKotcssEIcgLRwTsEdbsgR4802xL6Qu88Bu3wbatgUuXABUKiAwUPRwBQUB7dsD7u7FH5ObCxw7BkRGin0oH2XPHrFdEhGROdIUlT310VScPLUTp4f1xJnUP/Dn7T+RL+cDADyresLfXSRkmqTM38MfNRxrlHhNo9Yus0CKD0EmJiaiXr16hrocUTGdOgEPHgAHDgBduz66/cSJosfs119FwqVLEVc7O9FDf+mSbgnYtWuPbkNEpBRbG1s0rtkYjQe/iwFNNwHjRgChzyEnLwcXbl3A2ZtntcOYO//aiaWHl2oTM6+qXtqtlzTzzJ50f1LhV2Q9DJaAtW3bFtu2bUNgILNhMg5/f6BmTeD33x+dgP38s1h9vWqVfntIeunYq374sNhmzdQrM4mIyuWpp4CAAGDNGuC556BWqRHwWAACHgso0kyTmGkm/J+5eQabL2zGZwc+07ap6VgTAPD2b2+jrXdbNKjRQHtPujPYEKSDgwPs7e0RHR2NXr16ldn24MGDaN26tSGe1mpwCFI3AwYAqakiCSvNrVsiWXv6aWDTJv0W/eTni5I5ycnFJ+FrODoC2dkiKXz1VWDCBMDDo/zPRURkEh99BMyeLbYmql69XA+d+dtMLIhfUGYb3+q+2l4yzf3jbo+b/8blFaT4HLD4+Hi88MILyMjIwLJlyzB8+PBibU6fPo2ZM2di69atyMvLM8TTWg0mYLr5/HNg6lRRD8zRseQ2Q4YA27aJ0hUV2SM+JkZM/AeKJmGahG79erHX7cKFwNdfi6Tt//4PmDMHqFZN/+clIjKKf/4R/+MaPrzc/5MqqXbZiudWwM/ND4l3EnE76zaSM5Jx5uYZnL15Fkl3k7SP9azqicdrPi5ubv/d+1b3hcrG8osxKJ6AAcD58+fx7LPP4vLlywgPD8fs2bMBAJcuXcKcOXOwbt06FBQUoHbt2riqWYpGAJiA6erkSaBp09Inv2/YIEpDfPutKP5cUSXVAfPxEUlX4RIUt28DixcDH3wg9rz9+GMgNJQld4jI+ugyCf/eg3s4l3oO51PP4/ytf2+p53Hh1gVk5WUBAOxs7NCwRsMiPWZPuj+JxjUbQ61Sm/IlVYhZJGAAcOPGDfTt2xcJCQkICwuDSqXCqlWrkJubC09PT0yfPh1jx46FWm05b64pMAHTTUGBWL34f/8HhIcXPZeaKoYe27QBNm40XPJTnkr4ly8DkyeLxK1zZ7Fy09/fMHEQEZmDiqyCLJALkJyerE3IzqWew9nUszh786y2wKytZFtiYva42+NwUDnoHbexymeYTQIGANeuXUPTpk1x69YtAIC7uzveeustjB8/Hg4O+r951owJmO769ROlKGJjix4fNEiseDxzRvdJ9Mby668iSfzrL9GDNncuwD8rEVkDYyUytzJv4Y/UP3AmRQxjnk09izMpZ7RDnzaSDRq4NhA1zNye1NYy83Pz0ykxM1b5DMXLUADAvXv3sGjRInz66ae4c+cOJEmCLMto06YNXn31VfZ6kUF07gy89ZaYAK/J53/6CfjhB+C775RPvgCgZ0/g1Cng00+B+fOBqCgxLDl4MIcliciyeVXzQnjncINft2aVmgiqE4SgOkFFjt/JulMsMVt9YjWSM5IBiMSsvmt97VZMmvtGNRuZ9Rwzg/WARURE4JNPPsGdO3egVqsxfvx4TJ48GZMmTcL69evRtm1bbNq0CTVr1jTE01kd9oDp7vhxoHlz4LPPxB6zjo7A6NGiwGpMjPklOFeuiAKy69eLbY5WrAAaN1Y6KiIiy5aWnSYSsn9rmZ1OOY1TKae0Q5n2tvZo4NoAvtV90cC1ASRJwuJDi7HiuRXaHjCvql4V7sVTfAjSxsYGKpUKw4cPx5w5c1C7dm3tuUmTJmHRokVo3LgxfvnlF/j6+hriKa0KEzDdrV8PDBxYfGXiihXAyJHKxfUoO3eKUhUpKeI1PPOM0hEREVmf1MxUnEk5g1Mpp7Dq+CocvXa01LZzO82tcG+e4gnYkCFD8M4776BBg5ILsX366aeYOnUqPDw8sGXLFrRo0cIQT2s1mIDpRlMaoqRPrSSZ/wbZaWlideTOnWLV5PjxSkdERGS9NOUzZFnGrsRdmL5ruvX1gOkiOjoaL7/8Muzt7ZGenm6qp7UITMAeTVMctXBJiMIsZYPsvDxgyhRg0SLgtdfEUKrKfKcpEBFZBXObhG9jsAh0MHDgQPz6669Q8duG9BAXV3ryBYhesatXRTtzplKJOmJffQV8+SXQp48oLAuIJDM2Fvj+e3Gfn69kpEREZCwmTcAAoFOnTti3b5+pn9Zkxo8fD0mSsGTJEqVDsTq6bnxtKRtkjx0rylUcOgS0bQt88YXo4evSRayW7NJF/B4To3SkRESWz6uqF+Z2mguvqmawVB4VSMDOnTun95M+8cQTBrmOudmyZQv279+PWhXZ/4ZKpWt5CXMoQ6Grbt2AgwfF3LDXXivew5ecLOa8MQkjIqoYTfkMQ9Yuqwi9E7AmTZpgyJAhOH36tF6PP378OEJDQxEQEPDoxhbgxo0bGD9+PNasWQM7Ozulw7FKHTqIOV6llZmQJLFNUIcOpo2roho0KP01aWZovvEGhyOJiKyJ3gnY7NmzsXnzZjRt2hSBgYH45JNPcOTIEeTm5pbYPicnBwcOHEBERAQCAgLQokULbNu2DXPmzNHr+deuXYuxY8eiZcuWUKvVkCQJq1atKvMxhw8fRu/eveHq6gonJye0atUKUVFRej3/w4YPH47XX3/dahJKc2RrKyauA8UTFs3vCxea9wT8ksTFiT1yS2Mpc9uIiEh3es+Gnzt3LsaPH4/33nsP3377LaZOnQpJkmBnZwdfX1+4urqiWrVqSE9Px+3bt3H58mXk5eVBlmW4uLhg4sSJmDFjBtzd3fV6/lmzZuHy5ctwc3ODl5cXLl++XGb72NhY9OzZE/b29ggNDYWLiwtiYmIwZMgQJCUl4e2339YrDgBYsmQJ7t27hzfffFPva5Bu+vcXpSYe3iDb27v4BtmWwtrmthERkQ5kPTVs2FD+7LPPZFmW5czMTHn16tXyiy++KHt5ecmSJBW7eXl5yQMHDpRXr14tZ2Vl6fu0Wjt37pSTkpJkWZbliIgIGYAcGRlZYtvc3Fy5QYMGslqtlhMSErTH09PTZX9/f1mlUskXLlzQHp85c6YMoMybxh9//CF7eHjIiYmJ2mN169aVFy9eXK7Xk5aWJgOQ09LSyvW4yiovT5b37JHlqChxn5endET627NHlkU/V9m3PXuUjpSIiB6m7/e33j1gly5dwsmTJwEAjo6OSExMxOTJkxEdHY2bN28iJSUFaWlpcHFxgYeHh949XaV5phxlxHfv3o1Lly5h+PDhaN68ufZ4tWrVMHv2bISGhiIyMhILFiwAAEyZMgWjRo3S6doHDhzAzZs30bBhQ+2x/Px8TJw4EStXrsTx48d1jpN0Z2sr9oS0Bpq5bcnJJReYBSxzbhsREZVO7wTM0dERWVlZ2t/nzZuHK1euoE2bNnB3dzd4wlURsbGxAIAePXoUO6c59vvvv2uPVa9eHdWrV9fp2sHBwWjZsmWRYz179kRYWBiGDx+uZ8RUmWjmtoWEiLlsJSVhjRub3x6XRESkP70TsIYNGyI+Pl7bywUAsumK6pfLxYsXAQCNGjUqds7V1RVubm7aNuVVUrJmZ2cHLy+vIr1iD8vJyUFOTo72d+4MULmVNrfNxwcIDhY1wkaMAL7+2vIWGRARUXF6r4IcMmQIkpOT0ahRI4z8dwfkW7duIS0tzWDBGYomJk2i+DBnZ2eTxx0REQEXFxftzcfHx6TPT+anf38gKQnYsweIihL3iYnA558Da9YAa9cCL78stjIiIiLLpncP2NSpU3H37l0sXrwYkZGRkCQJW7ZsQY0aNeDj44NmzZppb02bNkW9evUMGbdZS0pKemSbGTNmYPLkydrf09PTmYRRqXPbBg8G7OzEfW4u8N134nciIrJMeidgkiRhwYIFmDNnDvbt24fu3btry0+cPXsWmzZtwqZNmyD9O3HF2dkZTz31FJo1a4bmzZsjLCzMUK/hkTQ9X6X1cmk20jQltVoNtVpt0ucky/biiyLpGjhQ3NatA+ztlY6KiIj0UeG9IB0cHNCtWzcAQOfOnXH06FHcu3cPJ06cwOrVqzFp0iR06dIFKpUKcXFxWLx4sXbI0lQ0c79Kmud1584dpKamljg/jMjcBAcDGzYA27YBEyYoHQ0REelL7x6wh+3evRsqlbicra0tAgICEBAQgGHDhmnb/P333zh+/DhOnDhhqKfVSadOnRAREYEdO3YgNDS0yLkdO3Zo2xBZgj59gCVLgDFjgH79gN69lY6IiIjKy2AJWGcdijJ5e3vD29sbffv2NdTT6qRbt26oX78+oqKi8Prrr6NZs2YAgIyMDLz77rtQqVQmHRIlqqhRo8QG3aNGAadPAzVqKB0RERGVh8ESMFNbuXIl4uPjAQCnTp3SHtPU/AoODkZwcDAAQKVSYeXKlejZsyc6dOiAQYMGwdnZGTExMUhMTMT8+fPRuHFjRV4HkT4kCVi5EmjSBHj9dbFCkoiILIfFJmDx8fFYvXp1kWP79u3Dvn37AAC+vr7aBAwAunTpgvj4eMydOxfR0dF48OAB/P398e6772LIkCEmjZ3IEGrXBhYvBoYNE0ORAwYoHREREelKks21emolo1mJmZaWBmdnZ6XDIQshyyLxiosDzpwBPDyUjoiIqHLR9/u7wqsgiUg5kgR89ZX4efz40veSJCIi88IEjMjCeXiIJCwmRlTQJyIi82e0BOzIkSPYu3evsS5PRIUMGCCq5L/2GpCcrHQ0RET0KEZLwIYNG4auXbsa6/JE9JDFiwFHR1GagkORRETmzahDkJzfT2Q6NWqI0hS//AJ8/bXS0RARUVk4B4zIivTuLXrAJk0CdNgTnoiIFMIEjMjKfPKJ6A0bPhwoKFA6GiIiKgkTMCIr4+wMREYCsbHAihVKR0NERCVhAkZkhbp2BV58Efj8c07IJyIyR0zAiKzUmDHA2bPAgQNKR0JERA9jAkZkpbp2BXx9xcpIIiIyL0zAiKyUjQ0wciTwww9AerrS0RARUWFMwIisWFgYkJ0NrFundCRERFQYEzAiK+btDTz7LFdDEhGZGyZgRFZu1Cjg8GHgxAmlIyEiIg2jJWD+/v4IDAw01uWJSEd9+gCPPcbtiYiIzInRErD169fj8OHDxro8EenIzk5UxV+zBsjKUjoaIiICOARJVCmMGAHcvQts2KB0JEREBDABI6oUGjUCOndmTTAiInPBBIyokhg1CtizB/jzT6UjISIiJmBElUT//kD16sA33ygdCRERMQEjqiQcHYGhQ4HISCAvT+loiIgqNyZgRJXIqFHA9evAtm1KR0JEVLkxASOqRJo2BVq25GR8IiKlqQx9wdzcXJw/fx43b95EWloaXFxc4O7ujscffxx2dnaGfjoiKqdRo4BXXwWSk4HatZWOhoiocjJIAnbz5k2sWrUKW7duxaFDh5CTk1OsjYODA1q1aoU+ffrglVdegbu7uyGemojKadAgYPJkYNUqYOZMpaMhIqqcJFmWZX0ffPHiRcyZMwcbNmzAgwcPAABubm54/PHHUaNGDTg7OyMtLQ137tzBuXPncOvWLQCAvb09+vfvj3feeQcNGzY0zCuxcOnp6XBxcUFaWhqcnZ2VDoes3PDhQGys2J7oxg3Aywvo0AGwtVU6MiIiy6Lv97fePWD/93//h+XLlyM/Px9dunTB4MGD0blzZ9SrV6/Ux/z111/Ys2cPoqKiEB0djZ9++gljxozB4sWL9Q2DiPTQqJHoAevW7b9j3t7AokWiXAURERmX3j1gVapUwZgxYzBt2jTUqlWr3I9PTk7Ghx9+iJUrV+L+/fv6hGBV2ANGphITA4SEAA//ly9J4n79eiZhRES60vf7W+8E7Pr16/D09NTnoUa5jqVjAkamkJ8P+PoCf/9d8nlJEj1hiYkcjiQi0oW+3996l6EwVNLE5IvIdOLiSk++ANErdvWqaEdERMajdwK2YcMGQ8ZBRCZw7Zph2xERkX70TsDGjh2LxMTEEs+dPHlS74CIyHi8vAzbjoiI9KN3AjZlyhQMGDBAW35CY+fOnejYsWOFAyMiw+vQQczx0ky4f5gkAT4+oh0RERmP3gmYZvXja6+9pj327bff4rnnnsPs2bMNEhwRGZatrSg1ARRPwjS/L1zICfhERMZWoUr4q1evRvPmzbFmzRokJSUhIiICa9euRUhIiKHiIyID699flJqYOLHohHxvb5F8sQQFEZHxlasMRd26ddGiRQsEBgZq7y9duoSuXbvC2dkZP//8M9q2bWvMeK0Wy1CQqeXni025x40DvvpK7BHJni8iovIxSRmKN998Ey4uLvjxxx/xwgsvoFatWnjxxRfh4OCAZ599Frdu3UJycnK5gyci07O1BYKDxc+PPcbki4jIlMo1BPn6669rf87JycHJkyeRkJCAo0ePIiEhAevWrcODBw/g5uaGlJQUgwdLRIbl7g7Y24vaX0REZDp6zwFTq9V4+umn8fTTT2uP5eXl4dSpUzh27JhBgiMi47KxEaser1xROhIiospF71WQD9u9ezdUKhWaN2+OESNGGOqyRGRkPj7sASMiMjWDJWDPPPMMQkJCkJSUZKhLEpEJMAEjIjI9gyVgvXv3RkxMDJ588knMmTMHWVlZhro0ERkREzAiItMzWAK2ZcsWbNmyBd7e3pg/fz78/Pywbt06Q12eiIykTh0gORnIy1M6EiKiysNgCRggesHOnDmDiIgI3LlzB4MHD0anTp1w4sQJQz4NERmQjw9QUMANuImITMmgCRgA2NnZ4a233sL58+cxaNAgxMXFoWXLlhg/fjxu3bpl6Kcjogry8RH3HIYkIjIdgydgGl5eXli7di3i4uIQEBCAZcuWoXHjxliyZAkKCgqM9bREVE5MwIiITM9oCZhG+/bt8csvv+D555/HnTt3MHHiRDRt2hS7d+829lMTkQ5cXIBq1VgLjIjIlCq0GXdJHjx4gISEBBw8eBCHDh3CwYMHkZiYqD0vyzLOnDmD7t27Y9CgQViyZAmqV69u6DCISEeSxJWQRESmZrAE7LXXXsPBgwdx8uRJ5P27nEqWZdja2qJp06Zo27Yt2rVrh3bt2uH+/fuYOnUqoqKisH//fuzatQv16tUzVChEVE5MwIiITEuSZVk2xIVsbMRopqurK9q0aaNNuFq3bg0nJ6cSH/P1119jzJgxeOGFFxATE2OIMCyWvrupExnC6NHAsWPAkSNKR0JEZFn0/f42WA/YihUr0K5dOzzxxBM6P2bkyJGIjo5GbGysocIgIj3UqQP8/LPSURARVR4GS8BGjhyp1+N8fHywa9cuQ4VR6ciyCr4KLQAAIABJREFUjNzcXK4sNRMqlQoqlcGnVhqdjw9w8yaQnQ04OCgdDRGR9VP8m2LKlCkIDAxUOgyLk5+fj9TUVGRkZCA3N1fpcKgQJycnuLm5oUqVKkqHojNNKYq//wYaNlQ2FiKiykDvBOzcuXPw8/MzSBCvvvqqQa5TWeTn5+Pq1avIycmBi4sLqlatCltbW0iSpHRolZosy8jJycHt27dx9epV1KtXD/b29kqHpZM6dcT9lStMwIiITEHvBKxJkyZ46aWXMGPGDDRp0qTcjz9+/Djef/99/PTTT+zBKafU1FTk5OSgTp06cHR0VDocKsTR0RHVqlVDYmIiUlJS4O3trXRIOtGEyZWQRESmoXch1tmzZ2Pz5s1o2rQpAgMD8cknn+DIkSOlJlM5OTk4cOAAIiIiEBAQgBYtWmDbtm2YM2eO3sFXRrIsIyMjAy4uLky+zJStrS1cXFyQmZkJAy0yNjpHR8DNjQkYEZGpVKgMRUpKCt577z18++23SEtLgyRJsLOzg6+vL1xdXVGtWjWkp6fj9u3buHz5MvLy8iDLMlxcXDB8+HDMmDED7u7uhnw9FkvXZawPHjzApUuX4OPjg6pVq5owQiqPe/fu4erVq2jQoIHFDEMGBgJPPw0sW6Z0JERElsPkZSgaNWqECRMmYNGiRXj//ffx448/YsuWLYiPj8eFCxeKtff09ESHDh3Qp08fDBw4EA5caqUXzWpHW1tbhSOhsmj+Ppa0OrVOHW5HRERkKnonYJcuXcLJkycBiHkviYmJmDx5MqKjo3Hz5k2kpKQgLS0NLi4u8PDwYE+XgXHCvXmzxL+Pjw+wZ4/SURARVQ56J2COjo7IysrS/j5v3jxcuXIFbdq0gbu7OxMuIgvD7YiIiExH70n4DRs2RHx8PNLS0rTHLGXCMREV5+MDpKcDhf6TJiIiI9E7ARsyZAiSk5PRqFEjbRX8W7duFUnIKpMrV65g4MCBcHV1hZOTE55++mkkJycrHValdPDgQUiSBEmSEBERUWq7zp07a9uVth1WbGwsJElCr169jBSt+dDUAmMvGBGR8emdgE2dOhXTp09HVlYWIiMjIUkStmzZgho1asDX1xfBwcEIDw/Hxo0bkZiYaMiYzc6tW7cQFBSE6tWrY9euXTh58iRmz54NtVqtdGiV0po1a0r8uSxz5841VjgWQ1MNnwkYEZHx6T0HTJIkLFiwAHPmzMG+ffvQvXt3bfmJs2fPYtOmTdi0aZN2MrKzszOeeuopNGvWDM2bN0dYWJihXoPiPvjgA9SrVw/Lly/XHmvQoIGCEVVeubm5WLduHSRJwmOPPYY//vgDCQkJZW535ejoiL1792L37t3o2rWrCaM1L7VqATY2TMCIiExB7x4wDQcHB3Tr1g2AGNI5evQo7t27hxMnTmD16tWYNGkSunTpApVKhbi4OCxevFjvjbsLW7t2LcaOHYuWLVtCrVZDkiSsWrWqzMccPnwYvXv31g4TtmrVClFRURWOZfPmzQgMDMSAAQPg4eGBp59+GjExMRW+rrnIzwdiY4Hvvxf3+flKR1S67du3IzU1FR07dsSYMWMAPLoXbPz48QDYC6ZSAV5eTMCIiEyhwgmYxu7duzFixAgAogZSQEAAhg0bho8//hi7du3CzZs3ceXKFWzatAnvvPNOhZ9v1qxZWL58OS5fvgwvL69Hto+NjUVQUBDi4uIQEhKC8ePHIzU1FUOGDMGCBQsqFEtiYiKWLl0Kf39//Prrr3jppZfw4osvYu/evRW6rjmIiQF8fYEuXYDBg8W9r684bo40ydbQoUMxdOhQAMD333+P/DKyxpCQEAQEBCA+Ph67du0ySZzmirXAiIhMRLZQO3fulJOSkmRZluWIiAgZgBwZGVli29zcXLlBgwayWq2WExIStMfT09Nlf39/WaVSyRcuXNAenzlzpgygzFthdnZ2cvv27Ysce/755+UhQ4bo/HrS0tJkAHJaWlqZ7bKysuSzZ8/KWVlZOl9bXz/9JMuSJMtA0ZskidtPPxk9hHK5e/eu7ODgIKvVavnOnTuyLMtyq1atZADy9u3bi7Xv1KmTDEDev3+/vH79ehmA3K5duyJt9uzZIwOQe/bsWa5YTPl3MqSBA2W5SxeloyAishy6fn8/zGA9YKb2zDPPoG7dujq13b17Ny5duoTBgwejefPm2uPVqlXD7NmzkZeXh8jISO3xKVOmIDExscxbYZ6envDz8yty7IknnsAVC+5KyM8HJk4UKdfDNMfeeMO8hiOjo6ORnZ2Nvn37onr16gCg7QVbu3ZtmY/t378/mjZtiv/973/YsWOH0WM1V6wFRkRkGnpPwrckmhIDPXr0KHZOc+z333/XHqtevbr2C1wX7dq1w8WLF4scu3Dhgs4JoqFlZgLnzlXsGkeOAH//Xfp5WRZf1F9/DbRsqf/z+PkBVaro//jCCg8/aoSGhmLy5MnYsGED7t27V+r+mZIkYe7cuejfvz/mzp1b4melMqhTR/xdZRmwwGL+REQWo1IkYJrkqFGjRsXOubq6ws3NrVgCVR6TJk1C+/bt8dFHH6Ffv37YtWsXNm/eXGptKQDIyclBTk6O9vf09HS9n/9h584BLVoY7HJlGju2Yo8/elRsAl1RSUlJiI+PR40aNdC7d2/tcXd3d/Ts2RNbt27Fhg0bMGzYsFKvERwcjGbNmuHAgQP45ZdfKkXtr4f5+AA5OcDNm4CHh9LREBFZr0qRgGmKw7q4uJR43tnZGX+X1d3zCK1bt8aPP/6ImTNnYs6cOWjcuDF+/PFHtG/fvtTHREREYN68eXo/Z1n8/ERiUxFHjuiWXC1bVvEeMENYu3YtZFnGwIEDYW9vX+Tc0KFDsXXrVqxZs6bMBEySJISHhyM4OBhz586ttAkYIHrBmIARERlPpUjATKFfv37o16+fzu1nzJiByZMna39PT0+Hj+bbr4KqVKl4r1LTpsC77wLJySXPA5MkwNsbGDkSsLWt2HMZgmaO12+//YagoKAi5zQ9jb/99huuXbtW5qrZF154AYGBgTh06BC2bduGKoYaH7UQhRMwU/WiEhFVRhY7Cb88ND1fpW2TlJ6eXmrvmLGo1Wo4OzsXuZkTW1tg0SLx88NzgTS/L1xoHsnXoUOHcP78eQBiuHnfvn1FbkeOHAEAFBQU6FT3LTw8vMh9ZeLuDqjVhi9FYUm15IiITKFSJGCauV8lzfO6c+cOUlNTS5wfVtn17w+sXw/Url30uLe3ON6/vzJxPUwz+X7q1KmQZbnEm2Zl46NWQwLAc889h5YtW+Lw4cPYsmWLUWM3NzY24u9ryJWQllZLjojIFCpFAtapUycAKLG8gOaYpg0V1b8/kJQE7NkDREWJ+8RE80m+8vLysG7dOgDAoEGDSm3XtWtXeHh44Pjx4zh9+vQjr6vp/Vq6dKlB4rQkhixFERMDhIQUX1GbnCyOMwkjosqqUiRg3bp1Q/369REVFYXjx49rj2dkZODdd9+FSqWyqr0pDc3WFujcGRg0SNybw7Cjxvbt23Hz5k08/vjjRWq8PczW1hYhISEAdOsF69OnD1q1aoWsrCyDxWopDJWAWWItOSIiU7HYBGzlypUICwtDWFgYfvzxx2LHNm7cqG2rUqmwcuVKFBQUoEOHDhgzZgymTJmCpk2b4syZMwgPD0fjxo2VeilUAZrhx9DQ0Ee21fSQfffddygoKHhk+8o4Bwww3HZEcXG61ZKLi6v4cxERWRqLXQUZHx+P1atXFzmmmXQNAL6+vggODtae69KlC+Lj4zF37lxER0fjwYMH8Pf3x7vvvoshQ4aYNHYynOjoaJ3bBgUFQS7UHVNWnTYAePbZZ4u0ryx8fIB//gHy8sQG3eWRmQkcOwYcOgT8+++iR7p4UfSsEhFVJpJcGb9hzJBmJWZaWlqZKyKzs7ORmJiIevXqwcHBwYQRUnlY8t9p2zagTx/RC6ZrZZRvvgEWLwZOnRJDig4OQIMGwJkzj36sJAGtWgE9ewI9egCtW5c/8SMiUoqu398Ps9ghSCIyjsK1wHTx4IGYy1WjBvDFF0BCApCeDpw4IVZUlralkSQBXl6imG/duiKBCwoCGjcGVq4U1yUislZMwIioiDp1xL2u88B+/x3IyAA++0zsntC8OWBnp1stuSVLgNGjgXXrxPZH//uf2FlhzBigUSPgq6/E1khERNaGCRgRFeHiAlSrpnsP2KZNImkLCCh+rjy15GxtgbZtgehoMZTZvj3w6qtiKHPJEiA7W//XRERkbpiAEVExupaikGVg82bg+edLH2rUp5acv79oe/Ys0LWrKGdRv77YfSEzU6+XRERkVpiAEVExupaiOHUKuHwZeO65stvpW0vOzw/49lvg/HmgVy9gyhSgXj2RnBERWTImYERUjK49YJs3i+FKY28k0bChWGl54YJI4IYOFfPGiIgsFRd7E1ExPj5AoVrGpdq0SZSPUKuNHxMghiG//x6wtxdJWLVqQO/epnluIiJDYg8YERXj4yNWJZa1E9P166Lg6vPPmy4uQGwYHhkpapUNGADs3Wva5yciMgQmYERUjKYURVlbCW3ZIpIhJXqgVCrghx/ESsm+fYGjR00fAxFRRTABI6JidCnGunmzSIBq1jRNTA9zcBDDpE8+KYZBz55VJg4iIn0wASOiYry9xX1pCVhWFrBz56NXPxpb1api66RatYDu3UV5i/x8IDZWzBWLjRW/ExGZG07CJ6JiHB0BN7fSE7DffhNJmKnnf5WkRg1gxw6gQwdRyNXGBrh27b/z3t6iIn9ZdceIiEyNPWBkdQ4ePAhJkiBJEiIiIkptp2mTlJRUapvw8HBIkoSwsDDDB2rmyqoFtmmT2Cro8cdNG1NpPD1FjbAbN4omXwCQnAyEhAAxMcrERkRUEiZgZHXWrFlT4s9UPqXVAisoEBPwlR5+LCw/H5g/v+Rzsizu33iDw5FEZD6YgJFVyc3Nxbp16yBJEjw9PfHHH38gISFB6bAsUmkJ2NGjopfJHIYfNeLiyl6xKcvitcTFmS4mIqKyMAEjq7J9+3akpqaiY8eOGDNmDAD2gumrtARs82bA1VWsgDQXDw87VrQdEZGxMQGj0l29CiQklH4rq8tBIZpka+jQoRg6dCgA4Pvvv0c+x57KrU4dID0dSEsrenzTJlH7S2VGS3i8vAzbjojI2Mzof6FkVnJygKefFrOaS+PpCSQlmW4fmkdIS0vDli1boFarERISgurVq6NVq1Y4dOgQdu7ciV69eikdokUpXAvMxUX8fOUKcOIEMGOGcnGVpEMHsdoxOfm/OV8P8/YW7YiIzAF7wKhk9vaiC8SmlI+IjY34hra3N21cZYiOjkZ2djb69u2L6tWrA4C2F2zt2rVKhmaRSirGunmz6Pkyt1zW1laUmgAASSq5jYsLkJ1tupiIiMrCBIxKJknAu++KJW8lKSgQ50v7tlNA4eFHjdDQUKhUKmzYsAH37t1TKjSLVKuWyLMLl6LYvBno1Om/HjFz0r8/sH49ULt20eM+PsB77wGXL4tti+7fVyY+IqLCOARpjTIzgXPnKn4dNzexz8u5c0UTMRsbwM9PnK/oCkM/P6BKlYpdA0BSUhLi4+NRo0YN9C60OaG7uzt69uyJrVu3YsOGDRg2bFiFn6uyUKlEEqbpAcvIAPbsAT76SNm4ytK/P/DCC2K147VrYs5Xhw6ih6xjR+DZZ0X5jM2bAScnpaMlosqMCZg1OncOaNHCeNcvKBAb77VsWfFrHT0KBAZW+DJr166FLMsYOHAg7B8aFh06dCi2bt2KNWvWlDsBk/+dUCSZUU+fKRVeCbljB/DggXnV/yqJrS3QuXPx40FBwPbtYvj0uedELTMD5P5ERHphAmaN/PxEYmMIsgy8/PJ/vWCa3q9vvzXM8KOfX8Wvgf/meP32228ICgoqci4nJ0d77tq1a/D6dymco6MjsrKycL+MManMzEwAgFMl7S4pnIBt3gw0aQLUq6dsTBURFAT88otIwvr2ZRJGRMphAmaNqlQxSK+S1qef/jfruqBA/G7MHrZyOnToEM6fPw8AuHjxIi5evFhiu4KCAkRFReHNN98EAPj4+ODChQv466+/4O/vX+Jj/vrrLwCAt2Z36kqmTh2Ry+fnA1u3AqNHKx1RxWl6wp59Fpg0CVi2TOmIiKgy4iR8erQePURJCkDc9+ihbDwP0Uy+nzp1KmRZLvG2Y8cOAEVXQ3bs2BEAsHnz5hKve//+fezevbtI28rGx0eUe9u/H0hNNf/hR1116ACMGgX8++clIjI5JmD0aJIELFgAPPGEuDej+VB5eXlYt24dAGDQoEGltuvatSs8PDxw/PhxnD59GgAwYcIE2NraIjIyEhs3bizSPjs7G+PGjcPdu3fRsmVLtGvXzngvwoz5+IiScN98A3h4AK1aKR2R4bRoAfz5Z/FCs0REpsAEjHTzzDNi4v0zzygdSRHbt2/HzZs38fjjj6N58+altrO1tUVISAiA/3rBmjVrhkWLFqGgoAD9+vVD8+bNMXjwYPTr1w9169bF2rVr4e3tjaioKJO8FnOkqQX2/fdAnz5igru10IzSHzumbBxEVDkxASOLphl+DA0NfWRbTQ/Zd999h4J/y2pMmDAB//vf/xAaGorU1FT89NNP2LVrF7y8vDBz5kwcP34cjRo1Mt4LMHN16oj77Gzz2nzbEPz8AEfHildSMZX8fCA2ViTDsbHidyKyXJyETxYtOjpa57ZBQUHashKFtW7dGt9//70hw7Ia7u7/7TTVvbuysRiarS3QrJnhFgwbU0wMMHFi0e1Xvb1F9f/+/ZWLi4j0xx4wIiqVJIlhyG7drLNwaWCg+feAxcQAISFFky9A7HsZEiLOE5HlYQJGRGX64gvggw+UjsI4WrQAzp8HzHWXqvx80fNV0gbjmmNvvMHhSCJLxASMiMrUo4cowGqNAgNFInP8uNKRlCwurnjPV2GyLArlxsWZLiYiMgwmYERUaT35pJjjZq7DkNeuGbYdEZkPJmBEVGnZ2QFPPWWeE/FlGbhxQ7e2/+6uRUQWhAkYEVVq5jYRPzcXiIoSe91PmgSoHrFWvXp1oH1708RGRIbDBIyIKrUWLUSN4X/3XTcpWQYyMsQ8rzNngA8/FJudDxkCuLmJjcN/+EGsRn14AwrN73fvivrIly6ZPn4i0h/rgBFRpRYYKPaYP3kSaNOmfI/NzxcT4K9dE8OAHToU3y3g6lXg66/FMGdaWtFberp4bg17e5F8TZoEBAT8d3z9+pLrgC1cCNSoAYwYIYZSIyKA114DbPhPayKzxwSMiCq1Jk3EXLCEhPIlYGUVR33hBWD7dmDZMmDbNqBKFaBTJ6BuXcDFpfRbo0ai+O3D+vcX1ywt2Tt5EpgxQ8Szfr3Yu7Nhw4q9L0RkXEzAiKhSU6tFElaeifia4qgP1+dKTgYGDABq1gRu3RK9a19+CQwaBFSrVrE4bW2Bzp1LPle1KrB4sXjukSNF79msWcCUKf/tZEBE5oUd1URU6ZVnIr4uxVGzs4EDB0RSN2ZMxZMvXXXuLHrDJk4EwsPFVkuxsaZ5biIqHyZgRFTptWgBnD4N5OQ8uu2jiqMCwP37QFaWYWIrLycn4P33gWPHRE9cly7AK68AKSnKxENEJWMCRkSVXmAgkJcHnDr16LaWUhy1SRNg716xAGDLFsDPD1ixouikfyJSDhMwIqr0nnpKzLHSZRhS16Kn5lAc1cZGrJA8fx4IDhbDoUFBYpiSiJTFBIysgiRJkCQJrq6uuHv3boltwsPDIUkS3n///RKPS5KE8PDwMp/DwcHBkGGTmXB0FNsS6TIRv0MHsdrx4bpcGpIE+PiIdubCzU2sjPz9d1E3LDAQeO89paMiqtyYgJFVuXv3Lj777DO9H79w4cJSEziybrpOxLe1FaUmSqJJyhYuLF4PzBx07Cg2Hp82TayS3LxZ6YiIKi8mYGQ1bGxsYG9vj4ULF+LOnTvlfryjoyPS0tLw6aefGiE6MnctWoihudzcR7ft318UPX2Yt7eow9W/v+HjMxR7e9H79fzzYnjy+nWlIyKqnJiAkdWws7PDqFGjkJ6erlcSNWLECKjVaixatEivBI4sW2Ag8OCB2BJIF2lpYpXhrl1i78Y9e4DERPNOvjQkCVi5UuwzGRbGiflESmACRjq5lnEN4bHhuJah8NKuR3j77be1SdTt27fL9Vhvb29tAvfJJ58YKUIyV02bisRE13pgGzeKXqRu3USh1c6dzXPYsTTu7sCqVcCvvwJLligdDVHlwwSMdHLt3jXM+30ert0z7wSsdu3aGD16NDIyMvRKombMmAG1Wo3PP/8ct27dMkKEZK6qVhWlGnSZiH/+PPDHH2JloSXr2RN44w0xJ0yXEhxEZDhMwMjqzJgxAw4ODli8eHG5k6jatWtjzJgxeidwZNl0nYj/889if8fu3Y0fk7FFRACNGwODB4sK/kRkGtwL0gpl5mbiXOq5Cl/nZuZNpGamAoD2ehvObcAfqX8AANyquMG9Sgk7B5eDn5sfqthVqVigD6lVqxbGjBmDzz//HB9//DEiSpotXYYZM2ZgxYoVWLx4MSZPngw3NzeDxkfmq0ULsc9jXp6YH1WaDRtE75Gjo+liMxYHBzGHrWVLYPp0sYKTiIyPCZgVOpd6Di2WtzDKtefvnW/Q6x0dcxSBXoEGvSYATJ8+HcuXL8eSJUvw5ptvliuJ8vLywtixY7Fo0SJ8/PHHxeqGkfUKDBRbCJ07JyrJl+TaNbHP4+rVpo3NmJo0AT76CHj9daBXL3EjIuNiAmaF/Nz8cHSMDhNZHuHhHrD5e+djVsdZ8HPzA2C4HjBj8PLywrhx47Bw4UJ89NFH+OCDD8r1+IcTOHf3ir1OsgzNmon7hITSE7BNm8Rk+z59TBeXKbz2GrBtm1gVeeyYmOd27Zqo6N+hg2UtMCCyBEzArFAVuyoG71VKuJaA+Xvno59fP6P0WBnDW2+9hWXLluGLL77AlClTyvVYT09PjBs3Dp999hk++ugjfPjhh0aKksyJiwvQqJGYiP/yyyW32bhRFDStWdO0sRmbJAGRkcDjjwP16xedD+btLYrPWkKJDSJLwUn4ZLU8PT0xfvx43L9/X68E6q233kKVKlXwxRdfICUlxQgRkjkqayJ+ejrw22+Wv/qxNP/7n3iND0/GT04GQkLE/DgiMgwmYKQTr6pemNtpLryqmsEOw+WgSaKWLl2KGzdulOuxjz32GMaPH4/MzEz2gFUigYFiCK6k4qTbt4tK+S+8YPq4jC0/H5g4seRzsizu33hDtCOiimMCRjrxquaF8M7h8KpmWQmYh4cHXn31VWRmZmK1HrOmp02bhipVquDLL780QnRkjlq0AO7fBy5cKH5u40ageXOgbl3Tx2VscXHA33+Xfl6WgatXRTsiqjgmYGT1pk2bBicnJ2RlZZX7sR4eHpgwYQIyMzONEBmZo+bNxf3Dw5A5OcDWrdY7/HhNxxrLurYjorIxASOr5+7ujgkTJuj9+GnTpqFq1aoGjIjMWY0aQL16xSvix8YCGRnWm4B56di5rWs7IiqbJMua0X1SUnp6OlxcXJCWlgZnZ+dS22VnZyMxMRH16tWDg4ODCSOk8uDfybKFhAC3bokNtjXGjxf7Jl66JFYMWpv8fMDXV0y4L+lbQZLEasjERJakICpM1+/vh7EHjIjoIZqVkJqJ+AUFYvuh4GDrTL4AkVQtWiR+Lu01LlzI5IvIUJiAERE9pEULUY7hr7/E74cPi7lP/fopG5ex9e8PrF8P1K5d9LitLbBuHeuAERkSEzADyMjIwLhx41CrVi04OTmhefPmWL9+vdJhEZGeAv+tNayZiL9xI+DmBrRrp1xMptK/P5CUJIZfo6KA5cvF8GRZe2MSUfkxATOASZMmITY2FtHR0Th16hQGDhyI0NBQnDx5UunQiEgP7u6Aj89/E/E3bgSef77yDL/Z2gKdOwODBgGjR4vEc8kSpaMisi5MwAzgwIEDCAsLQ1BQEOrXr48ZM2bAxcUFCaWV0yYis6eZB3bunLhZ6+pHXUyYAOzeDfzxh9KREFkPi03A1q5di7Fjx6Jly5ZQq9WQJAmrVq0q8zGHDx9G79694erqCicnJ7Rq1QpRUVEVjqVdu3b4+eefcf36dciyjB9//BE5OTno1KlTha9NRMrQJGAbNwJVqgDPPKN0RMoJCQEeewz44gulIyGyHhY7qj9r1ixcvnwZbm5u8PLywuXLl8tsHxsbi549e8Le3h6hoaFwcXFBTEwMhgwZgqSkJLz99tt6x/L5559jxIgR8PLygkqlgqOjI2JiYlCvXj29r0lEymrRArh9G/jyS6BXL8DRUemIlGNvL4YiFy4EFiwAyrHSnohKYbE9YCtXrkRSUhJu3ryJcePGldk2Ly8Po0aNgiRJ2Lt3L1asWIGPP/4YJ06cgL+/P+bOnYuLFy9q28+aNQuSJJV5K2zRokU4efIktm/fjiNHjmDatGl46aWXcPbsWaO8diIyPs1E/CtXKvfwo8bYsUBWFrBmjdKREFkHi03AnnnmGdTVcUO23bt349KlSxg8eDCaa/YZAVCtWjXMnj0beXl5iIyM1B6fMmUKEhMTy7xpZGVlYfbs2fj000/Rq1cvNG3aFLNmzULLli2xdOlSw71gIjIpLy/A01NMSO/TR+lolOftLRLRL74ouVArEZWPxQ5BlkdsbCwAoEePHsXOaY79/vvv2mPVq1dH9erVdbp2bm4ucnNzYfvQ8ihbW1sUaKo4EpFFat8euHdPbE9EwGuvAV26iBIVXbsqHQ2RZasUCZhmeLFRo0bFzrm6usLNza3IEGR5ODs7o0OHDpg6dSoWL14MLy8vbNq0CTt37sTWrVtLfVxOTg5ycnK0v6enp+v1/ERkPJGR7O0prFMnwN9flKRgAkZUMRY7BFkeaWlpAAAXF5cSzzs7O2vTiZNAAAAciklEQVTb6OOHH36Av78/QkJC0KRJE3zzzTdYtWoVevXqVepjIiIi4OLior35+Pjo/fxEZBzVqnHCeWGSJEpS/PyzmBtHRPqrFAmYsdWqVQtr1qzBtWvXkJmZiZMnT2LYsGFlPmbGjBlIS0vT3q5evWqiaImI9Dd0KODkBCxbpnQkRJatUiRgmp6v0nq5NDuZm5JarYazs3ORG+lPszrV1dUVd+/eLbFNeHg4JEnC+++/X+R4586dH1lHLjY2FpIkwdfX14BRE1meatWAsDBgxQqg0CwKIiqnSpGAaeZ+lTTP686dO0hNTS1xfhhZnrt37+Kzzz5TOgwiq/bqq8DNm8CPPyodCZHlqhQJmKYi/Y4dO4qd0xxj1XrLZ2NjA3t7eyxcuBB37txROhwiq+XnJ3YGYGV8Iv1VigSsW7duqF+/PqKionD8+HHt8YyMDLz77rtQqVQICwtTLkAyCDs7O4waNQrp6en49NNPlQ6HyKpNmAAcOPDfhuVEVD4Wm4CtXLkSYWFhCAsLw4//9oMXPrZx40ZtW5VKhZUrV6KgoAAdOnTAmDFjMGXKFDRt2hRnzpxBeHg4GjdurNRLIQN6++23oVarsWjRIty+fVvpcIisVt++QJ06oiQFEZWfxSZg8fHxWL16NVavXo2EhAQAwL59+7THCvd0AUCXLl0QHx+PoKAgREdHY+nSpahZsybWrl2LmTNnKvESLMutI8CuruLejNWuXRujR49GRkYGPvnkE6XDIbJaKpUozPrdd8ClS0pHQ2R5LDYBW7VqFWRZLvUWHh5e7DGtWrXC9u3bcffuXWRmZuLw4cMYMmSI6YO3RInfAil7gETz3whuxowZcHBwwOLFi3Hr1i2lwyGyWhMmAG5uwOzZSkdCZHksNgEjE7h/Gbh9FLidAFxeJ45d/kH8fvuoOG+GatWqhTFjxiAjIwMff/yx0uEQWa0qVYB584Dvvwf+HYggIh1Viq2IKp28TCD9XMWv80uL4sdyUooe71XBGbjOfoCqSsWuUYLp06dj+fLlWLJkCd588024ubkZ/DmICBg+HPjkE2D6dKCEheZEVAomYNYo/VzJyZMxVPR5eh0FagQaJpZCvLy8MG7cOCxcuBAfffQRPvjgg1LbSpL0yOvJ/24IqEtbospEpQIiIoD+/YGdO4Hu3ZWOiMgyMAGzRs5+Fe+Z0kj7A9g/tPjxtmsBlycqfn1nv4pfoxRvvfUWli1bhi+++AJTpkwptZ2joyMA4P79+6W2yczMBAA4OTkZNkgiKxAcDLRpI3rBunUDbDi5heiRmIBZI1UVI/Qq2QAo+O/e5Qmj9FwZkqenJ8aPH49PP/0UH374YanJk2Yj9L/++qvUa2nOeXt7Gz5QIgsnScAHHwCdOgHR0UBoqNIREZk//juFyubgATh4AjVaAE9/Je4dPMVxC/DWW2+hSpUqWLp0KW7cuFFim44dOwIAtm7dioKCghLbbNq0qUhbIiqqY0dRG2zmTODBA6WjITJ/TMCobFW8gReSgJ4HgUZjxf0LSeK4BfDw8MCrr76KzMxMrF69usQ2AwYMQO3atXH+/Hm8/fbbyM/PL3J+6dKl2LVrF6pVq4YRI0aYImwiixQRASQmAsuXKx0JkfljAkaPZqsWYwyAuLdVKxtPOU2bNg1OTk7Iysoq8byDgwOio6NRvXp1fPDBB6hXrx5efPFFhIaGws/PDxMmTIBarca3334LT09PE0dPZDmaNAFeeQV45x0gI0PpaIjMGxMwsnru7u6YMGFCmW3atWuHkydPYuLEiXBycsLWrVuxceNG5ObmYuTIkTh27BiCg4NNFDGR5Zo3D0hPF6UpiKh0kqxZX0+KSk9Ph4uLC9LS0uDs7Fxqu+zsbCQmJqJevXpwcHAwYYRUHvw7UWU2dSrw5Zdii6LHHlM6GiLj0vX7+2HsASMiIoOaMUPUB3v3XaUjITJfTMCIiMigatQQSdiyZcCffyodDZF5YgJGREQG9/rrYvhx1iylIyEyT0zAiIjI4BwdxYT8deuAI0eUjobI/DABIyIio3jlFeCJJ8QWRURUFBMwIiIyCpUK+PBDoGVLIC9P6WiIzAv3giQiIqPp21fciKgo9oBZKJZvM2/8+xARUVmYgFkYlUp0Wubk5CgcCZUlNzcXAGBra6twJEREZI6YgFkYlUoFJycn3L59u9im0WQeZFlGWloa1Go17OzslA6HiIjMEOeAWSA3NzdcvXoViYmJcHFxgaOjI2xtbSFpNswmRciyjNzcXKSlpeHevXuoXbu20iEREZGZYgJmgapUqYJ69eohJSUFd+7cQWpqqtIhUSFqtRq1a9cu155gRERUuTABs1D29vbw9vbW9roUFBQoHRJBzPnisCMRET0KEzALJ0kS7O3tlQ6DiIiIyoGT8ImIiIhMjAkYERERkYkxASMiIiIyMSZgRERERCbGBIyIiIjIxJiAEREREZkYEzAiIiIiE2MdMDMhyzIAID09XeFIiIiISFea723N97iumICZiYyMDACAj4+PwpEQERFReWVkZMDFxUXn9pJc3pSNjKKgoAD//PMPqlWrZvBNtdPT0+Hj44OrV69yf0Ij4vtsGnyfTYPvs2nwfTYdY73XsiwjIyMDtWrVgo2N7jO72ANmJmxsbODt7W3U53B2duZ/4CbA99k0+D6bBt9n0+D7bDrGeK/L0/OlwUn4RERERCbGBIyIiIjIxGzDw8PDlQ6CjM/W1hadO3eGSsVRZ2Pi+2wafJ9Ng++zafB9Nh1zeq85CZ+IiIjIxDgESURERGRiTMCIiIiITIwJGBEREZGJMQEjIiIiMjEmYFbs8OHD6N27N1xdXeHk5IRWrVohKipK6bAs0tq1azF27Fi0bNkSarUakiRh1apVpba/fv06Ro0aBS8vLzg4OKBx48Z455138ODBA9MFbWGSk5OxcOFC9OjRA3Xq1IG9vT08PT0xYMAAHDx4sMTHpKenY/Lkyahbty7UajXq1q2LyZMnc0/VMty9exevv/462rZtC09PT6jVatSuXRtdu3bFTz/9VOJ+dvw8G8aHH34ISZIgSRIOHDhQYht+pvXj6+urfW8fvo0bN65Ye3P4THMVpJWKjY1Fz549YW9vj9DQULi4uCAmJgaJiYl477338PbbbysdokXx9fXF5cuX4ebmBicnJ1y+fBmRkZEICwsr1vb69eto3bo1rl69iuDgYDRu3Bjx8fHYt28fevXqha1bt5Zru4rKYvr06fjggw/QoEEDdOrUCR4eHrh48SI2btwIWZbx/fffY+DAgdr29+/fR1BQEI4fP47u3bsjMDAQJ06cwC+//IJmzZohPj4eTk5OCr4i8/Tnn3+iWbNmaNOmDRo2bIgaNWogJSUFmzdvRkpKCkaPHo3ly5dr2/PzbBh//PEHmjdvDpVKhfv372P//v1o06ZNkTb8TOvP19cXd+/exRtvvFHsXMuWLdG3b1/t72bzmZbJ6uTm5soNGjSQ1Wq1nJCQoD2enp4u+/v7yyqVSr5w4YKCEVqenTt3yklJSbIsy3JERIQMQI6MjCyx7csvvywDkJcuXao9VlBQIL/yyisyAPmbb74xRcgW56effpL37t1b7PjevXtlOzs7uUaNGnJ2drb2+Jw5c2QA8rRp04q01xyfM2eO0WO2RHl5eXJubm6x4+np6fKTTz4pA5BPnz6tPc7Pc8Xl5eXJTz/9tNyqVSt56NChMgB5//79xdrxM62/unXrynXr1tWprbl8ppmAWaFff/1VBiAPHz682LkffvhBBiDPmDFDgcisQ1kJWHp6uqxWq+X69evLBQUFRc79888/so2Njdy2bVsTRWo9evToIQOQDx8+LMuy+J9lrVq15KpVq8r37t0r0jYrK0t2dXWVa9euXexvQGWbNGmSDEDeuHGjLMv8PBvKe++9J9vb28unT5/Wfsk/nIDxM10xuiZg5vSZZr+xFYqNjQUA9OjRo9g5zbHff//dlCFVGvv370dOTg66d+8OSZKKnPPy8kJAQAAOHjyI7OxshSK0THZ2dgCgrV598eJF/PPPP2jfvn2xIRkHBwd07NgRycnJ+PPPP00eq6XKzs7G7t27IUkSnnzySQD8PBvC6dOnMW/ePMyaNQv+/v6ltuNnuuJycnKwevVqLFiwAF9++SVOnDhRrI05faaVr8VPBnfx4kUAQKNGjYqdc3V1hZubm7YNGVZZ773m+IkTJ/DXX39pv+SobFeuXMGuXbvg6emJgIAAALq9z5p2pbWp7O7evYuFCxeioKAAKSkp2LZtG65evYq5c+cWef8Afp71lZeXh7CwMDzxxBOYPn16mW35ma6469evF5uX26tXL6xZswZubm4AzOszzQTMCqWlpQEAXFxcSjzv7OyMv//+25QhVRq6vPeF21HZcnNzMWzYMOTk5ODDDz+Era0tAL7PhnD37l3MmzdP+7udnR0++ugjvPnmm9pjfJ8rZsGCBThx4gQOHjyo7cUtDd/rihkxYgQ6deoEf39/qNVqnD17FvPmzcP27dvx/PPPY9++fZAkyazeZw5BEpFZKigowIgRI7B3716MHj0aw4YNUzokq+Lr6wtZlpGXl4fExES88847mDlzJgYMGIC8vDylw7N4J06cwPz58zFlyhQEBgYqHY7VmzNnDjp16gQ3NzdUq1YNrVu3xpYtWxAUFIT9+/dj27ZtSodYDBMwK6TJ7EvL4NPT00vN/qlidHnvC7ejksmyjNGjR2Pt2rUYOnQovvrqqyLn+T4bjq2tLXx9fTF9+nTMnz8fGzZswIoVKwDwfa6IV155BQ0aNEB4eLhO7fleG56NjQ2GDx8OANi3bx8A83qfmYBZoYfnbxR2584dpKamcg6BkZT13muO29jYoH79+qYMy6IUFBRg5MiR+OabbzBo0CCsWrWqWE0eXd7nwu1IN5pFOpqFPPw86+/EiRM4d+4cHBwcihQFXb16NQCgbdu2kCQJGzduBMDPtLFo5n5lZmYCMK/PNOeAWaFOnTohIiICO3bsQGhoaJFzO3bs0LYhw2vTpg3UajV27twJWZaLrLK5du0aTp06hdatW8PBwUHBKM1XQUEBRo0ahcjISLz00ktYs2aNdt5XYY0aNUKtWrWwb98+3L9/v8iqsezsbOzduxe1atVCw4YNTRm+xfvnn38A/LfalJ9n/Y0cObLE43v37sXFixfx/PPPw93dHb6+vgD4mTYWzS4amvfZrD7TJil2QSaVm5sr169fX1ar1fKxY8e0xwsXYj1//ryCEVo2FmI1jvz8fDksLEwGIL/44oslFgstjEUr9XPs2DH57t27xY7funVLbtasmQxAXrNmjfY4P8+GVVodMFnmZ1pfZ86cke/cuVPseFxcnOzg4CCr1Wr58uXL2uPm8pnmVkRWas+ePejZsyfUajUGDRoEZ2dn7VZE8+fPx8yZM5UO0aKsXLkS8fHxAIBTp04hISEB7du31/5rNDg4GMHBwQDEv6Jat26Nv//+G/369UPjxv/f3r3GRHG1cQD/b4EFd9ml4ApWoGDAuykabiICstSCFwpeKqyGglgllg8Wa2jqF6AhmmjV2KTegAC1FiFS0lSh4UtL8EZIxEbbxkKt1pSmpq2KXAIoz/vB7ryMu1DFZtH0/0s2yplnzjkOg3k458yZ6WhubsbZs2eRmJiI+vp6vrrFjsLCQhQVFcHd3R1bt25VRmGGS01Nxbx58wDYvrYlNDQU3377LRoaGvjallG88847KC0tRXx8PAICApRXa50+fRrd3d1YvXo1ampqlHuU9/O/KysrC5WVlY/1KiLe04+nsLAQu3fvRkJCAgIDA+Hq6oorV66gsbERL7zwAg4fPoy33npLiX9m7mmHpHk0LlpaWiQpKUk8PDxkwoQJEhYWJp9++ul4d+u5ZP3NaKRPQUGBKr6zs1Oys7PFx8dHtFqtBAcHS1FRkepVOqT2T9cYdkYd79y5I3l5eeLv7y8uLi7i7+8veXl5dkd46KHm5mbJysqSmTNnitFoFGdnZ/H29pakpCT57LPP7O60zvv53zPaCJgI7+mx+Oabb2Tt2rUSHBwsBoNBXFxcxM/PT9LT06WlpcXuOc/CPc0RMCIiIiIH47gxERERkYMxASMiIiJyMCZgRERERA7GBIyIiIjIwZiAERERETkYEzAiIiIiB2MCRkRERORgTMCIiIiIHIwv4yaicTX8ZbjAwxdBe3h44KWXXkJoaCiSk5ORkpJi99VERETPK+6ET0TjypqAZWZmAgCGhoZw9+5d/Pjjj7h69SpEBMHBwTh+/DgiIiKeur2Kigps2LABBQUFKCwsfOr6iIjGgr9SEtEzoaKiwqbsp59+wo4dO1BTU4P4+HicPXtWeRk3EdHzjGvAiOiZFRQUhOrqamzcuBG9vb3Izs4e7y4REf0rmIAR0TNv79690Ov1aGtrw5kzZ1THTp8+jezsbMyaNQtGoxF6vR4hISHYuXMn+vv7VbGLFy/Ghg0bAABFRUXQaDTKxzoCJyKoqqpCeno6pk+fDr1eD4PBgIiICBw8eBBDQ0M2/SssLFTqaGlpQWJiIl588UUYjUYsWbIEFy5csDlnLO2ICE6cOIHY2FhMnjwZbm5u8Pf3x6uvvoqPP/5YFTs4OIgjR44gIiICJpMJOp0OgYGBWLFiBU6cOGFT98DAAA4cOIDw8HAYDAbo9XpERESgrKwM9laq3Lx5E7m5uZgxYwZ0Oh28vLwwZ84c5OTk4OrVqzbxRPQIISIaRwDkcf4rWrNmjQCQDz74QFXu4+Mj7u7uEhkZKW+88YYkJiaKp6enABCz2Sz3799XYnft2iXR0dECQEJCQiQzM1P5NDc3i4hIX1+fABBPT0+Jjo6WtLQ0SUhIEJ1OJwAkMzPTpm8FBQUCQDZt2iRarVZmz54t6enpEhYWJgBEq9VKY2Oj6pyxtPPee+8JADEYDLJ06VKxWCyyePFiMZlMEhAQoIpNS0sTAGIymSQ5OVnS0tJk0aJFYjQaJS4uThXb3d0tMTExSnxSUpIsW7ZMuY45OTmq+Js3b4rJZBIA8sorr8jatWvl9ddfl5CQENFoNFJeXj76N5OIhAkYEY2rx03AiouLBYBYLBZVeV1dnXR3d6vKurq6ZMWKFQJAKisrVcfKy8sFgBQUFNhtZ3BwUGpra6W/v19VfuvWLSWhampqUh2zJmAAZMeOHTI0NKQcO3jwoACQKVOmSF9f35jb6evrE1dXVwkMDJQ///zTps/DY3/++WcBIOHh4ao2RUR6e3vl3LlzqrItW7YIAMnIyJB79+6p+hIZGSkA5NSpUzb/3r1799pcv+vXr0tHR4dNORGpcQqSiJ4LJpMJAHD79m1VeWpqKvR6varMYDBg//79AIAvvvjiidpxdnbGqlWroNVqVeWTJk3Crl27Rq0zICBAmdq02rJlCyIjI9HZ2Ym6uroxt9PV1YX+/n6EhITAy8vLps+xsbHK17du3QIALFy4EG5ubqrYCRMmICoqShVbWlqKqVOnoqSkBO7u7qq+HDlyBACUP4fXbzab7V6DoKAgu9eHiP6PT0ES0XNB/l6H9Oi+YQDQ3t6O+vp6dHR0oKenB0NDQ0p8e3v7mNq7dOkSGhsbcePGDfT29kJEcO/evVHrXL16td39yiwWC1paWnDmzBlYLJYxtePt7Q0/Pz+cPn0ae/bswfr16zFlyhS7/Zg5cyb0ej3Ky8sxZ84crFq1ChMnTrQb29TUhMHBQSQlJcHV1dXmeEhICAwGA1pbW5Wy0NBQAEBubi6Ki4sRExPDfdqInhB/YojoufDHH38AgGr0R0Swfft27N+/3+5CcQBKMvO4BgYGkJWVhaqqqhFjRqozICDAbnlgYCAAoLOz86naqaysRHp6OvLz85Gfn4+pU6ciNjYW69atw2uvvabEGY1GlJSUYPPmzdi8eTNycnIwY8YMxMfH480338SCBQuU2OvXrwMADh06hEOHDo3Yl76+PuXvWVlZaGxsRE1NDcxmM3Q6HcLCwrB06VJkZ2fD29t7xHqI6CFOQRLRc+HSpUsAgNmzZytl1dXV2LdvH3x9fXHy5En8+uuvGBgYgIgoT0COlJiNZN++faiqqsLcuXPR0NCA33//XanT+nTfk9ZpL34s7ZjNZnR0dOD48ePIyMjAgwcPUFlZicTERKSlpaliLRYLrl27hpKSEqxZswZ//fUXDh06hKioKOTn5ytxDx48AADMnz8fmZmZI37Wr1+vnOPk5ITq6mpcvHgRBQUFCAsLw4ULF/D+++9j2rRpdp/6JKJHjMvKMyKiv+ExFuHfuXNH9Hq9AFAtIF+7dq0AkC+//NLmnB9++EEA2Dwd+E+L8CMiIgSAXL582eZYQ0ODALB5itC6KH3btm126zxw4IAAkLfffvup2rHn/Pnz4ufnJwCkvr5+xLihoSFpaGgQo9EoAOS7774TEZFjx44JAMnLy/vHtkZz9+5d2bZtmwCQiIiIp6qL6L+AI2BE9Mx799130dPTg/DwcNUCcuuCfH9/f5tzampq7NZlXfR+//59u8fHUqdVbW2tMqI0nHXfrejo6H+lneEWLFiAjIwMAMDly5dHjNNoNEhKSsLy5csBAFeuXAEAxMfHw8nJCadOnbLb98dlNBqxc+dOaDSaUftBRA8xASOiZ9a1a9eQlpaGsrIy6PV6lJWVqY5Pnz4dAHD06FHVdF1zczP27Nljt07rwvWRNgu11nn48GFV+cmTJ/HJJ5+M2t8bN26gqKhIVXb06FGcP38ekydPxsqVK8fczi+//IKKigr09vaqyvv7+/H1118DAF5++WUAQFtbGz7//HMMDg6qYm/fvo2WlhZVrK+vL7KystDe3o6MjAxlrd1w586dQ319vfL1sWPHlARuuK+++goiotRNRKMY7yE4Ivpvw99TkNYNUTMyMiQlJUVmzZolGo1GAMi0adOktbXV5tyrV68qU5PWzU9jYmJEo9HI9u3b7U5B9vX1ibe3tzLFt2HDBtm4caOcPXtWRESamprEyclJAEhoaKhYLBZlXy5rnSNNQW7atElcXFxkzpw5YrFYJDw8XACIi4uLNDQ0qM550nba2toEgOh0OomNjZV169ZJSkqKTJo0SZn2s+4pVldXJwDEw8NDEhISZP369bJ8+XJl+nHlypWqvvT09Eh8fLyyyWtMTIykpaVJXFyc+Pr6CgDZunWrEp+SkiIAJCgoSFJTU8VisUhUVJRoNBpxcnKS2traJ70NiP5zmIAR0biyJmDWj7Ozs3h5ecncuXMlMzNTamtrZXBwcMTzv//+e0lOThZvb2/R6XQyf/58OXr0qFL3owmYiEhra6ssWbJEPDw8lCRv+O7t58+fF7PZLJ6enmIwGGThwoVSW1urbHA6UgJWXl4u586dk4SEBDEYDOLu7i4JCQlKcveoJ2mnq6tLPvzwQ1m2bJkEBgaKm5ubmEwmCQ8Pl48++kh6e3uV2N9++02Ki4vFbDaLn5+faLVa8fHxkUWLFkllZaXd6zk4OCilpaUSFxcnnp6eotVqxc/PT2JjY2X37t1y8+ZNJbapqUlyc3Nl3rx5MnHiRHFzc5OgoCBZt26dXLx4ccTvFRH9n0bkCR/nISIilcLCQhQVFaG8vBxZWVnj3R0ieg5wDRgRERGRgzEBIyIiInIwJmBEREREDsY1YEREREQOxhEwIiIiIgdjAkZERETkYEzAiIiIiByMCRgRERGRgzEBIyIiInIwJmBEREREDsYEjIiIiMjBmIARERERORgTMCIiIiIH+x+iRazb/AvjtgAAAABJRU5ErkJggg==",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corrupt=false\n",
    "\n",
    "cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "labels=[\"AN\",\"AU\",\"NN\",\"NU\"]\n",
    "datasets=[\"rcv1_train.binary-1\",\"real-sim\"]#,\"news20.scale\"]\n",
    "taus=[1,8,64,512]\n",
    "for dataset in datasets\n",
    "    for tau in taus\n",
    "        counter=1\n",
    "        figure()\n",
    "        for acc in [true,false]\n",
    "            for nonunif in [true,false]\n",
    "                F=load(string(\"results/remote/new2/NEWdataset\",dataset,\"tau\",tau,\"acc\",acc,\"nonunif\",nonunif,\"corrupt\",corrupt,\".jld\"),\"F\")\n",
    "                markev = max(Int64(round(length(F)/10)),1)\n",
    "                semilogy((0:(length(F)-1)),F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "                 counter=counter+1\n",
    "            end\n",
    "        end\n",
    "        \n",
    "        legend(loc=\"best\",fontsize=15)\n",
    "        ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "        xlabel(\"Datapasses\", fontsize=15)\n",
    "        title(string(dataset,\", tau=\",tau), fontsize=17)\n",
    "        ax=axes()\n",
    "         ax[:tick_params](\"both\",labelsize=14) \n",
    "        #savefig(string(\"a\"),bbox_inches=\"tight\")\n",
    "        savefig(string(\"images/NEW22_REMOTE_tau_\", tau ,\"_data_\",dataset[1:3]),bbox_inches=\"tight\")\n",
    "\n",
    "    end\n",
    "end\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "corrupt=false\n",
    "\n",
    "cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "labels=[\"AN\",\"AU\",\"NN\",\"NU\"]\n",
    "datasets=[\"rcv1_train.binary-1\",\"real-sim\"]\n",
    "taus=[1,8,64]#,512]\n",
    "for dataset in datasets\n",
    "    for tau in taus\n",
    "        counter=1\n",
    "        figure()\n",
    "        for acc in [true,false]\n",
    "            for nonunif in [true,false]\n",
    "                F=load(string(\"results/remote/new/SVMdataset\",dataset,\"tau\",tau,\"acc\",acc,\"nonunif\",nonunif,\"corrupt\",corrupt,\".jld\"),\"F\")\n",
    "                markev = max(Int64(round(length(F)/10)),1)\n",
    "                semilogy((0:(length(F)-1)),F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "                 counter=counter+1\n",
    "            end\n",
    "        end\n",
    "        \n",
    "        legend(loc=\"lower left\",fontsize=15)\n",
    "        ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "        xlabel(\"Datapasses\", fontsize=15)\n",
    "        title(string(dataset,\", tau=\",tau), fontsize=17)\n",
    "\n",
    "        #savefig(string(\"a\"),bbox_inches=\"tight\")\n",
    "        savefig(string(\"images/SVM_REMOTE_tau_\", tau ,\"_data_\",dataset[1:3]),bbox_inches=\"tight\")\n",
    "\n",
    "    end\n",
    "end\n",
    "  \n",
    "                "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "corrupt=false\n",
    "\n",
    "cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "labels=[\"AN\",\"AU\",\"NN\",\"NU\"]\n",
    "datasets=[\"rcv1_train.binary-1\",\"news20.scale\"]\n",
    "taus=[1,8,64,512]\n",
    "for dataset in datasets\n",
    "    for tau in taus\n",
    "        counter=1\n",
    "        figure()\n",
    "        for acc in [true,false]\n",
    "            for nonunif in [true,false]\n",
    "                F=load(string(\"results/remote/NEWdataset\",dataset,\"tau\",tau,\"acc\",acc,\"nonunif\",nonunif,\"corrupt\",corrupt,\".jld\"),\"F\")\n",
    "                markev = max(Int64(round(length(F)/10)),1)\n",
    "                semilogy((0:(length(F)-1)),F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "                 counter=counter+1\n",
    "            end\n",
    "        end\n",
    "        \n",
    "        legend(loc=\"lower left\",fontsize=10)\n",
    "        ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "        xlabel(\"Datapasses\", fontsize=15)\n",
    "        title(string(dataset,\", tau=\",tau), fontsize=17)\n",
    "\n",
    "        #savefig(string(\"a\"),bbox_inches=\"tight\")\n",
    "        savefig(string(\"images/REMOTE_tau_\", tau ,\"_data_\",dataset[1:3]),bbox_inches=\"tight\")\n",
    "\n",
    "    end\n",
    "end\n",
    "  \n",
    "dataset=\"real-sim\"\n",
    "corrupt=true\n",
    "for tau in taus\n",
    "    counter=1\n",
    "    figure()\n",
    "    for acc in [true,false]\n",
    "        for nonunif in [true,false]\n",
    "            F=load(string(\"results/remote/2dataset\",dataset,\"tau\",tau,\"acc\",acc,\"nonunif\",nonunif,\"corrupt\",corrupt,\".jld\"),\"F\")\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1)),F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "             counter=counter+1\n",
    "        end\n",
    "    end\n",
    "\n",
    "    legend(loc=\"lower left\",fontsize=10)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Datapasses\", fontsize=15)\n",
    "    title(string(dataset,\", tau=\",tau), fontsize=17)\n",
    "\n",
    "    #savefig(string(\"a\"),bbox_inches=\"tight\")\n",
    "    savefig(string(\"images/REMOTE_tau_\", tau ,\"_data_\",dataset[1:3]),bbox_inches=\"tight\")\n",
    "\n",
    "end\n",
    "\n",
    "                "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "libSVM_ridge (generic function with 1 method)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Optim\n",
    "using PyPlot\n",
    "using LaTeXStrings\n",
    "using JLD\n",
    "using StatsBase\n",
    "include(\"dataLoad.jl\")\n",
    "initDetails()\n",
    "\n",
    "function getLB(M)\n",
    "    c=0.8\n",
    "    gam=0.8\n",
    "    while eigmin(M-c*diagm(diag(M)))<0\n",
    "        c*=gam\n",
    "    end\n",
    "    return c\n",
    "end\n",
    "\n",
    "function estim_emi(M,p,TT)\n",
    "    EMI=zeros(size(M))\n",
    "    n=size(M)[1]\n",
    "    for j=1:TT\n",
    "        n=size(M)[1]\n",
    "        S=[]\n",
    "        for i=1:n\n",
    "            if rand()<p[i]\n",
    "                S=[S;i]\n",
    "            end     \n",
    "        end\n",
    "        if length(S)==0\n",
    "            continue\n",
    "        end\n",
    "\n",
    "        EMI[S,S]+=inv(M[S,S])\n",
    "    end\n",
    "    return EMI/TT\n",
    "end\n",
    "\n",
    "\n",
    "\n",
    "#computes p once c is given \n",
    "function impP(m,c,acc)\n",
    "    if acc\n",
    "        return 2*m./(m+sqrt.(m.^2+4*c*m))\n",
    "    else\n",
    "        return m./(m+c)\n",
    "    end\n",
    "end\n",
    "\n",
    "\n",
    "#computes p for importance minibatch sampling so that ESO is satisfied \n",
    "function getP_acc(M,tau,acc)\n",
    "    m=[]\n",
    "    try\n",
    "        m=diag(M)\n",
    "    catch\n",
    "        m=M\n",
    "    end\n",
    "    c_lb=0\n",
    "    if acc\n",
    "        c_ub=(sum(sqrt.(m))/tau)^2\n",
    "    else\n",
    "        c_ub=sum(m)/tau\n",
    "    end\n",
    "    epsil=c_ub/(10.0^10)\n",
    "    c=(c_lb+c_ub)/2\n",
    "    while c_ub-c_lb>epsil\n",
    "        if sum(impP(m,c,acc))>tau\n",
    "            c_lb=c\n",
    "        else\n",
    "            c_ub=c\n",
    "        end\n",
    "        c=(c_lb+c_ub)/2\n",
    "    end\n",
    "    return impP(m,c,acc)\n",
    "end\n",
    "\n",
    "#computes p,v for importance minibatch sampling so that ESO is satisfied\n",
    "function getPv(M,tau,acc,nonunif)\n",
    "    n=size(M)[1]\n",
    "    if nonunif\n",
    "        p=getP_acc(M,tau,acc)\n",
    "        P=p*p'\n",
    "        for i=1:size(M)[1]\n",
    "            P[i,i]=p[i]\n",
    "        end\n",
    "        Dp=diagm(p)\n",
    "        if acc \n",
    "            Q=(Dp^(-1.5)*P*Dp^(-1.5)).*M;\n",
    "            v=eigmax((Q+Q')/2)*p.*p\n",
    "        else\n",
    "            Q=(Dp^(-1)*P*Dp^(-1)).*M\n",
    "            v=eigmax((Q+Q')/2)*p\n",
    "        end\n",
    "\n",
    "        return p,v\n",
    "    else\n",
    "        p=ones(size(M)[1])*tau/n\n",
    "        P=ones(n,n)*tau*(tau-1)/(n*(n-1))\n",
    "        for i=1:size(M)[1]\n",
    "            P[i,i]=tau/n\n",
    "        end\n",
    "        Dp=diagm(p)\n",
    "        Q=(Dp^(-1/2)*P*Dp^(-1/2)).*M\n",
    "\n",
    "        v=ones(n)*eigmax(eigmax((Q+Q')/2))\n",
    "        return p,v\n",
    "    end\n",
    "\n",
    "end\n",
    "\n",
    "function getPv2(M,tau,acc)\n",
    "    n=size(M)[1]\n",
    "\n",
    "    p=[]\n",
    "    if acc\n",
    "        p=tau*diag(M).^(1/2)/sum(diag(M).^(1/2))\n",
    "    else\n",
    "        p=tau*diag(M)/trace(M)\n",
    "    end\n",
    "    \n",
    "    P=p*p'\n",
    "    for i=1:size(M)[1]\n",
    "        P[i,i]=p[i]\n",
    "    end\n",
    "    Dp=diagm(p)\n",
    "    if acc \n",
    "        Q=(Dp^(-1.5)*P*Dp^(-1.5)).*M;\n",
    "        v=eigmax((Q+Q')/2)*p.*p\n",
    "    else\n",
    "        Q=(Dp^(-1)*P*Dp^(-1)).*M\n",
    "        v=eigmax((Q+Q')/2)*p\n",
    "    end\n",
    "\n",
    "    return p,v\n",
    "\n",
    "end\n",
    "\n",
    "function getPv2cheap(Dm,tau,acc)\n",
    "    n=size(M)[1]\n",
    "\n",
    "    p=[]\n",
    "    if acc\n",
    "        p=tau*Dm.^(1/2)/sum(Dm.^(1/2))\n",
    "    else\n",
    "        p=tau*Dm/sum(Dm)\n",
    "    end\n",
    "    \n",
    "    if acc \n",
    "        v=maximum(Dm./p./p)*p.*p\n",
    "    else\n",
    "        v=maximum(Dm./p)*p\n",
    "    end\n",
    "\n",
    "    return p,v*10\n",
    "\n",
    "end\n",
    "\n",
    "function getPv_cheap(Dm,tau,acc,nonunif)\n",
    "    n=length(Dm)\n",
    "    if nonunif\n",
    "        p=getP_acc(Dm,tau,acc)\n",
    "        P=p*p'\n",
    "        for i=1:length(Dm)\n",
    "            P[i,i]=p[i]\n",
    "        end\n",
    "        Dp=diagm(p)\n",
    "        if acc \n",
    "            v=maximum(Dm./p./p)*p.*p\n",
    "        else\n",
    "            v=maximum(Dm./p)*p\n",
    "        end\n",
    "\n",
    "        return p,v*sqrt(n)\n",
    "    else\n",
    "        p=ones(length(Dm))*tau/n\n",
    "        Dp=diagm(p)\n",
    "\n",
    "        v=ones(n)*maximum(Dm)\n",
    "        return p,v*sqrt(n)\n",
    "    end\n",
    "\n",
    "end\n",
    "\n",
    "\n",
    "function getPv_NUACDM(M)\n",
    "    v=diag(M)\n",
    "    p=sqrt.(v)/sum(sqrt.(v))\n",
    "    return p,v\n",
    "end\n",
    "\n",
    "function getPv_UACDM(M)\n",
    "    v=diag(M)\n",
    "    p=ones(n)/n\n",
    "    return p,v\n",
    "end\n",
    "\n",
    "function rateNUACDM(v,sigma)\n",
    "    Sa=sum(sqrt.(v))\n",
    "    tau_acc= 2/(1+sqrt(1+4*Sa^2/sigma))\n",
    "    return 1-tau_acc\n",
    "end\n",
    "\n",
    "#checks if ESO is satisfied by computing eigmin\n",
    "function checkESO(v,p,M)\n",
    "    eps=10.0^(-10)\n",
    "    P=p*p'\n",
    "    for i=1:size(M)[1]\n",
    "        P[i,i]=p[i]\n",
    "    end\n",
    "    if eigmin(diagm(p.*v)-P.*M)<-eps\n",
    "        return false\n",
    "    else\n",
    "        return true\n",
    "    end\n",
    "end\n",
    "\n",
    "#returns k sized subsed according to tau nice sampling\n",
    "function samplingK(k, n) \n",
    "    reservoir = collect(1:k)\n",
    "    for i=(k+1):n\n",
    "        pos = rand(1:i)\n",
    "        if pos <= k\n",
    "            reservoir[pos] = i\n",
    "        end\n",
    "    end\n",
    "    return reservoir\n",
    "end\n",
    "\n",
    "#returns sigma_w and tau_acc for accelerated algorithm\n",
    "function opt_acc_params(sigma, v, p)\n",
    "    sb=sigma*minimum((p.^2)./v)\n",
    "    tau_acc=(sqrt(sb^2+4sb) -sb)/2\n",
    "    return sb,tau_acc\n",
    "end\n",
    "\n",
    "function opt_acc_params_sdna(Ginv,M)\n",
    "    sb= eigmin(Ginv^(.5)*M*Ginv^(.5))\n",
    "    tau_acc=(sqrt(sb^2+4sb) -sb)/2\n",
    "    return sb,tau_acc\n",
    "end\n",
    "\n",
    "#computes theoretical convergence rate of coordiante descent\n",
    "function rate_cd(sigma,v,p,acc)\n",
    "    if acc\n",
    "        sb,tau_acc=opt_acc_params(sigma, v, p)\n",
    "        return 1-tau_acc       \n",
    "    else\n",
    "        return 1-sigma*minimum(p./v)\n",
    "    end\n",
    "end\n",
    "\n",
    "\n",
    "function f_theory(f0,rate,T,skip_it)\n",
    "    eps=10.0^(-13)\n",
    "    f_can= f0*(rate^skip_it).^(0:div(T,skip_it))\n",
    "    return f_can[f_can.>eps]\n",
    "   \n",
    "end\n",
    "\n",
    "function rate_approx_NUACDM(M)    \n",
    "    sigma=eigmin(M)\n",
    "    L=diag(M)\n",
    "    return 1-sqrt(sigma)/sum(sqrt.(L))\n",
    "    \n",
    "end\n",
    "\n",
    "function Dual_rr_LIBSVM(dataset)\n",
    "    transformDataJLD(dataset)\n",
    "    A,b = loadDataset(dataset)\n",
    "    A=A'\n",
    "    m,n=size(A)\n",
    "    lambda=eigmax(full(A'*A))/(4*m^2) /10   \n",
    "    return A*A'/(2*lambda*m^2)+eye(m)/(2*m),-b/m\n",
    "end\n",
    "\n",
    "function Primal_rr_LIBSVM(dataset)\n",
    "    transformDataJLD(dataset)\n",
    "    A,b = loadDataset(dataset)\n",
    "    A=A'\n",
    "    m,n=size(A)\n",
    "    lambda=eigmax(full(A'*A))/(4*m^2)/10    \n",
    "    return A'*A/m+lambda*eye(n),A'*b/m\n",
    "end\n",
    "\n",
    "function rand_scale(A)\n",
    "    m,n=size(A)\n",
    "    for i=1:n\n",
    "        A[:,i]=A[:,i]*randn()\n",
    "    end\n",
    "    for j=1:m\n",
    "        A[j,:]=A[j,:]*randn()\n",
    "    end\n",
    "    return A\n",
    "end\n",
    "\n",
    "function getM(typ,n)\n",
    "    M=[]\n",
    "    b=[]\n",
    "    if typ>10.0\n",
    "        println(\"BAD\")\n",
    "    end\n",
    "    if typ==1\n",
    "        m = Int64(floor(n/2))\n",
    "        A = randn(m,n) \n",
    "        b = randn(n)\n",
    "        lambda = 1\n",
    "        M=A'*A+lambda*eye(n)        \n",
    "    elseif typ==2\n",
    "        m = 2*n\n",
    "        A = randn(m,n) \n",
    "        b = randn(n)\n",
    "        lambda = 1\n",
    "        M=A'*A+lambda*eye(n)\n",
    "    elseif typ==3\n",
    "        b = randn(n)\n",
    "        M = diagm(1:n)\n",
    "    elseif typ==4\n",
    "        b = randn(n)\n",
    "        M=zeros(n,n)\n",
    "        M[1:(n-1),1:(n-1)] = ones(n-1,n-1)\n",
    "        M[n,n]=n\n",
    "        M=M+eye(n)\n",
    "    elseif typ==5\n",
    "        m = Int64(floor(n/2))\n",
    "        A = randn(m,n) \n",
    "        for i=1:n\n",
    "           A[:,i]= A[:,i]*i/sqrt(n)\n",
    "        end\n",
    "        b = randn(n)\n",
    "        lambda = 1\n",
    "        M=A'*A+lambda*eye(n)    \n",
    "    elseif typ==6\n",
    "        b = randn(n)\n",
    "        M = eye(n)\n",
    "        M[1,1]=n^2\n",
    "    elseif typ==7\n",
    "        if n%3!=0\n",
    "            println(\"N should be divisible by 3\")\n",
    "        end\n",
    "        b = randn(n)\n",
    "        M = zeros(n,n)\n",
    "        for i=1:Int64(n/3)\n",
    "            M[(3*i-2):3*i,(3*i-2):3*i]=[1 0.99 0.9999;0.99 1 0.99; 0.9999 0.99 1]\n",
    "        end\n",
    "\n",
    "    end\n",
    "    return M,b\n",
    "end\n",
    "\n",
    "function plot_1(typ,n,tau,T,skip_it,sdna,theory)\n",
    "    figure()\n",
    "    T_curr=copy(T)\n",
    "    println(\"_____________________________\")\n",
    "    M,b=getM(typ,n)\n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\",\"cyan\",\"purple\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\",\"s\",\"h\"]\n",
    "\n",
    "    #labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"ANt\",\"AUt\",\"NNt\",\"NUt\"]\n",
    "    labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"AN2\",\"NN2\"]\n",
    "    for acc=[true,false]\n",
    "        for nonunif=[true,false]\n",
    "            println(\"typ: \",typ,\", acc: \" ,acc,\", nonunif: \" ,nonunif )\n",
    "            F= NSync(sdna,M,b, tau, nonunif, acc, T_curr, skip_it)\n",
    "            F=F[F.>eps]\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1))*skip_it,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "            if theory\n",
    "                p,v=getPv(M,tau,acc,nonunif)\n",
    "\n",
    "                sigma=eigmin(M)\n",
    "                rate=rate_cd(sigma,v,p,acc)\n",
    "                Ft= f_theory(F[1],rate,T_curr,skip_it)\n",
    "                Ft=Ft[Ft.>eps]\n",
    "                markev = max(Int64(round(length(Ft)/10)),1)\n",
    "  #              semilogy((0:(length(Ft)-1))*skip_it,Ft,\"--\",color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[4+counter])    \n",
    "            end\n",
    "            counter+=1\n",
    "            if acc && nonunif\n",
    "                T_curr=length(F)*skip_it\n",
    "            end\n",
    "            #println(length(F))\n",
    "        end \n",
    "    end\n",
    "    for acc=[true,false]\n",
    "        \n",
    "        nonunif=true\n",
    "        p,v=getPv2(M,tau,acc)\n",
    "        if maximum(p)>1\n",
    "            continue\n",
    "        end\n",
    "        println(\"NEWsampling\" )\n",
    "        F= NSync(sdna,M,b, tau, nonunif, acc, T_curr, skip_it,true)\n",
    "        F=F[F.>eps]\n",
    "        markev = max(Int64(round(length(F)/10)),1)\n",
    "        semilogy((0:(length(F)-1))*skip_it,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "        counter+=1    \n",
    "    end\n",
    "    \n",
    "    println(\"_____________   SAVING   ________________\")\n",
    "    legend(loc=\"best\",fontsize=15)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Iterations\", fontsize=15)\n",
    "    title(string(\"Type \",typ,\", n=\",n,\", tau=\", tau ), fontsize=17)\n",
    "    ax=axes()\n",
    "    ax[:tick_params](\"both\",labelsize=14)\n",
    "    if sdna\n",
    "        savefig(string(\"images/tau_\", tau ,\"_quad_type_\", typ, \"_n_\",n,\"SDNA\",sdna),bbox_inches=\"tight\")\n",
    "    else\n",
    "        savefig(string(\"images/3NEWtau_\", tau ,\"_quad_type_\", typ, \"_n_\",n),bbox_inches=\"tight\")\n",
    "    end\n",
    "end\n",
    "\n",
    "\n",
    "function sdna_cmp(typ,n,tau,T,skip_it,dual=false)\n",
    "\n",
    "    figure()\n",
    "    M=[]\n",
    "    b=[]\n",
    "    T_curr=copy(T)\n",
    "    println(\"_____________________________\")\n",
    "    try\n",
    "        M,b=getM(typ,n)\n",
    "    catch\n",
    "        if dual\n",
    "            M,b=Dual_rr_LIBSVM(typ)\n",
    "        else\n",
    "            M,b=Primal_rr_LIBSVM(typ)\n",
    "        end\n",
    "    end\n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "\n",
    "    labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"AN2\",\"AU2\",\"NN2\",\"NU2\"]\n",
    "    for acc=[true,false]\n",
    "        for nonunif=[true,false]\n",
    "            println(\"typ: \",typ,\", acc: \" ,acc,\", nonunif: \" ,nonunif )\n",
    "            F= NSync(false,M,b, tau, nonunif, acc, T_curr, skip_it)\n",
    "            F=F[F.>eps]\n",
    "            save(string(\"results/typ\",typ,\"dual\",dual,\"acc\",acc,\"imp\",nonunif,\"CD.jld\"), \"F\",F)\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1))*skip_it,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "            if nonunif\n",
    "                counter+=1\n",
    "                continue\n",
    "            end\n",
    "            F= NSync(true,M,b, tau, nonunif, acc, T_curr, skip_it)\n",
    "            F=F[F.>eps]\n",
    "            save(string(\"results/typ\",typ,\"dual\",dual,\"acc\",acc,\"imp\",nonunif,\"SDNA.jld\"), \"F\",F)\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1))*skip_it,F,\"--\",color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter+4])\n",
    " \n",
    "            counter+=1\n",
    "            if acc && nonunif\n",
    "                T_curr=length(F)*skip_it\n",
    "            end\n",
    "            #println(length(F))\n",
    " \n",
    "        end \n",
    "    end\n",
    "    println(\"_____________   SAVING   ________________\")\n",
    "    legend(loc=\"upper right\",fontsize=10)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Iterations\", fontsize=15)\n",
    "    title(string(\"Type \",typ,\", tau=\", tau ), fontsize=17)\n",
    "    savefig(string(\"images/SDNACMP_tau_\", tau ,\"_quad_type_\", typ, \"_n_\",n),bbox_inches=\"tight\")\n",
    "\n",
    "\n",
    "end\n",
    "\n",
    "function plot_2(typ,n,taus,nonunif,acc,T,skip_it)\n",
    "    #len(taus) should be below 9\n",
    "    \n",
    "    figure()\n",
    "    \n",
    "    T_curr=copy(T)\n",
    "    println(\"_____________________________\")\n",
    "    M,b=getM(typ,n)\n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\",\"purple\",\"cyan\",\"black\",\"yellow\",\"gray\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\",\"s\",\"p\",\"h\",\"d\",\"^\"]\n",
    "    \n",
    "    F_init=0\n",
    "    F_last=zeros(size(taus))\n",
    "    F_last_t=zeros(size(taus))\n",
    "    for ii=1:length(taus) \n",
    "        tau=taus[ii]\n",
    "        println(\"typ: \",typ,\", tau: \" ,tau)\n",
    "        F= NSync(false,M,b, tau, nonunif, acc, T_curr, skip_it)\n",
    "        F_init=F[1]\n",
    "        F_last[ii]=F[end]\n",
    "        F=F[F.>eps] \n",
    "        markev = max(Int64(round(length(F)/10)),1)\n",
    "        semilogy((0:(length(F)-1))*skip_it,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=string(\"tau= \",tau))\n",
    "        p,v=getPv(M,tau,acc,nonunif)\n",
    "\n",
    "        sigma=eigmin(M)\n",
    "        rate=rate_cd(sigma,v,p,acc)\n",
    "        Ft= f_theory(F[1],rate,T_curr,skip_it)\n",
    "        F_last_t[ii]=Ft[end]\n",
    "        Ft=Ft[Ft.>eps]\n",
    "        markev = max(Int64(round(length(Ft)/10)),1)\n",
    "        #semilogy((0:(length(Ft)-1))*skip_it,Ft,\"--\",color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev)    \n",
    "    \n",
    "        counter=counter+1\n",
    "    end\n",
    "    println(\"_____________   SAVING   ________________\")\n",
    "    legend(loc=\"upper right\",fontsize=10)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Iterations\", fontsize=15)\n",
    "    title(string(\"Type: \",typ,\", n= \",n,\", acc: \", acc, \", imp: \", nonunif), fontsize=17)\n",
    "    savefig(string(\"images/TAUTEST_acc_\", acc ,\"nonunif_\", nonunif ,\"_quad_type_\", typ, \"_n_\",n),bbox_inches=\"tight\")\n",
    "    \n",
    "    figure()\n",
    "    loglog(taus,F_last,color=\"blue\",marker=\"*\",markevery=1,label=\"Empirical\")\n",
    "    rat=F_last[1]/F_init\n",
    "    F_id=F_init*rat.^taus\n",
    "    loglog(taus,F_id,\"--\",color=\"blue\",marker=\"*\",markevery=1,label=\"Ideal\")\n",
    "    \n",
    "    loglog(taus,F_last_t,color=\"red\",marker=\"*\",markevery=1,label=\"Empirical_th\")\n",
    "    rat=F_last_t[1]/F_init\n",
    "    F_id=F_init*rat.^taus\n",
    "    loglog(taus,F_id,\"--\",color=\"red\",marker=\"*\",markevery=1,label=\"Ideal_th\")\n",
    "    \n",
    "    \n",
    "    legend(loc=\"upper right\",fontsize=10)\n",
    "    ylabel(\"Final suboptimality\", fontsize=15)\n",
    "    xlabel(L\"\\tau\", fontsize=15)\n",
    "    title(string(\"Type: \",typ,\", n= \",n,\", acc: \", acc, \", imp: \", nonunif), fontsize=17)\n",
    "    savefig(string(\"images/TAUTEST2_acc_\", acc ,\"nonunif_\", nonunif ,\"_quad_type_\", typ, \"_n_\",n),bbox_inches=\"tight\")\n",
    "\n",
    "end\n",
    "\n",
    "\n",
    "function plot_1_logreg(A,b,lambda,n,tau,T,skip_it)\n",
    "    figure()\n",
    "    T_curr=copy(T)\n",
    "    println(\"_____________________________\")\n",
    "    M,b=getM(typ,n)\n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "    labels=[\"AN\",\"ANt\",\"AU\",\"AUt\",\"NN\",\"NNt\",\"NU\",\"NUt\"]\n",
    "    for acc=[true,false]\n",
    "        for nonunif=[true,false]\n",
    "            println(\"typ: \",typ,\", acc: \" ,acc,\", nonunif: \" ,nonunif )\n",
    "            F= NSync(M,b, tau, nonunif, acc, T_curr, skip_it)\n",
    "            F=F[F.>eps]\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1))*skip_it,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[2*counter-1])\n",
    "            p,v=getPv(M,tau,acc,nonunif)\n",
    "            \n",
    "            sigma=eigmin(M)\n",
    "            rate=rate_cd(sigma,v,p,acc)\n",
    "            Ft= f_theory(F[1],rate,T_curr,skip_it)\n",
    "            Ft=Ft[Ft.>eps]\n",
    "            markev = max(Int64(round(length(Ft)/10)),1)\n",
    "            semilogy((0:(length(Ft)-1))*skip_it,Ft,\"--\",color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[2*counter])    \n",
    "            counter+=1\n",
    "            \n",
    "            if acc && nonunif\n",
    "                T_curr=length(Ft)*skip_it\n",
    "            end\n",
    "            #println(length(F))\n",
    " \n",
    "        end \n",
    "    end\n",
    "    println(\"_____________   SAVING   ________________\")\n",
    "    legend(loc=\"upper right\",fontsize=10)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Iterations\", fontsize=15)\n",
    "    title(string(\"Type \",typ,\", n=\",n,\", tau=\", tau ), fontsize=17)\n",
    "    savefig(string(\"images/tau_\", tau ,\"_quad_type_\", typ, \"_n_\",n),bbox_inches=\"tight\")\n",
    "    \n",
    "end\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "function libSVM_logreg_plot(dataset,tau,epochs,skip_epoch,f_star,bucket,corrupt=false)\n",
    "\n",
    "    transformDataJLD(dataset)\n",
    "    A,b = loadDataset(dataset)\n",
    "    A=A'\n",
    "    if corrupt\n",
    "        A=rand_scale(A)\n",
    "    end\n",
    "    m,n=size(A)\n",
    "    T=Int64(floor(n/tau))*epochs\n",
    "    skip_it=Int64(floor(n/tau*skip_epoch))\n",
    "    println(T)\n",
    "    println(skip_it)\n",
    "    DmA=[A[:,i]⋅A[:,i]/4/m for i=1:n]\n",
    "    lambda=sum(DmA)/n\n",
    "    #lambda=eigmax(full(A'*A))/(4*m^2)\n",
    " #   M=A'*A/4/m+lambda*eye(n)\n",
    "\n",
    " #   if f_star==0\n",
    "        fstar=NSync_ERM(A,b,lambda, tau, true, true, 5*T, skip_it)[end]\n",
    " #   else\n",
    " #       fstar=copy(f_star)\n",
    " #   end\n",
    "\n",
    "    figure()\n",
    "    println(\"_____________________________\")\n",
    "\n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "    if bucket\n",
    "        aaaaa=1\n",
    "    else\n",
    "    counter=1\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\",\"cyan\",\"purple\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\",\"s\",\"h\"]\n",
    "\n",
    "    #labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"ANt\",\"AUt\",\"NNt\",\"NUt\"]\n",
    "    labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"AN2\",\"NN2\"]\n",
    "        for acc=[true,false]\n",
    "            for nonunif=[true,false]\n",
    "                println(\", acc: \" ,acc,\", nonunif: \" ,nonunif )\n",
    "                F= NSync_ERM(A,b,lambda, tau, nonunif, acc, T, skip_it)-fstar\n",
    "                F=F[F.>eps]\n",
    "                markev = max(Int64(round(length(F)/10)),1)\n",
    "                semilogy((0:(length(F)-1))*skip_epoch,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "   \n",
    "                counter+=1\n",
    "\n",
    "                if acc && nonunif\n",
    "                    T_curr=length(F)*skip_it\n",
    "                end\n",
    "                #println(length(F))\n",
    "\n",
    "            end \n",
    "        end\n",
    "        for acc=[true,false]\n",
    "            nonunif=true\n",
    "                println(\"NEW!\" )\n",
    "                F= NSync_ERM(A,b,lambda, tau, nonunif, acc, T, skip_it,true)-fstar\n",
    "                F=F[F.>eps]\n",
    "                markev = max(Int64(round(length(F)/10)),1)\n",
    "                semilogy((0:(length(F)-1))*skip_epoch,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "   \n",
    "                counter+=1\n",
    "            \n",
    "        end\n",
    "        println(\"_____________   SAVING   ________________\")\n",
    "        legend(loc=\"best\",fontsize=15)\n",
    "        ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "        xlabel(\"Epochs\", fontsize=15)\n",
    "        title(string(\"dataset: \",dataset,\", tau=\", tau ), fontsize=17)\n",
    "        ax=axes()\n",
    "        ax[:tick_params](\"both\",labelsize=14)\n",
    "        if corrupt\n",
    "            savefig(string(\"images/33NEWcorrupt_\",dataset ,\"_tau_\", tau),bbox_inches=\"tight\")\n",
    "        else\n",
    "            savefig(string(\"images/33NEW\",dataset ,\"_tau_\", tau),bbox_inches=\"tight\")\n",
    "        end\n",
    "        return fstar\n",
    "    end\n",
    "end\n",
    "\n",
    "\n",
    "function libSVM_ridge(dataset,dual,tau,epochs,skip_epoch,sdna,theory)\n",
    "    figure()\n",
    "    T_curr=copy(T)\n",
    "    M=[]\n",
    "    b=[]\n",
    "    if dual\n",
    "        M,b=Dual_rr_LIBSVM(dataset)\n",
    "    else\n",
    "        M,b=Primal_rr_LIBSVM(dataset)\n",
    "    end\n",
    " \n",
    "    \n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "\n",
    "    labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"ANt\",\"AUt\",\"NNt\",\"NUt\"]\n",
    "\n",
    "    for acc=[true,false]\n",
    "        for nonunif=[true,false]\n",
    "            println(dataset,\", acc: \" ,acc,\", nonunif: \" ,nonunif )\n",
    "            F= NSync(sdna,M,b, tau, nonunif, acc, T_curr, skip_it)\n",
    "            F=F[F.>eps]\n",
    "\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1))*skip_it,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "            if theory\n",
    "                p,v=getPv(M,tau,acc,nonunif)\n",
    "                sigma=eigmin(M)\n",
    "                rate=rate_cd(sigma,v,p,acc)\n",
    "                Ft= f_theory(F[1],rate,T_curr,skip_it)\n",
    "                Ft=Ft[Ft.>eps]\n",
    "                markev = max(Int64(round(length(Ft)/10)),1)\n",
    "                semilogy((0:(length(Ft)-1))*skip_it,Ft,\"--\",color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[4+counter])    \n",
    "            end\n",
    "            counter+=1\n",
    "            if acc && nonunif\n",
    "                T_curr=length(F)*skip_it\n",
    "            end\n",
    " \n",
    "        end \n",
    "    end\n",
    "    \n",
    "    \n",
    "    println(\"_____________   SAVING   ________________\")\n",
    "    legend(loc=\"upper right\",fontsize=10)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Epochs\", fontsize=15)\n",
    "    title(string(\"Ridge dataset: \",dataset,\", tau=\", tau ), fontsize=17)\n",
    "    savefig(string(\"images/Ridge_dual\",dual,\"data:\",dataset ,\"_tau_\", tau),bbox_inches=\"tight\")\n",
    "\n",
    "\n",
    "end\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## DUAL SVM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "A,b = loadDataset(\"a1a\")\n",
    "    if true\n",
    "        A=rand_scale(A)\n",
    "    end\n",
    "    m,n=size(A)\n",
    "\n",
    "    for j=1:m\n",
    "        A[j,:]=A[j,:].*b\n",
    "    end\n",
    "A"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "NSync_SVM (generic function with 1 method)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function libSVM_dSVM_plot(dataset,tau,epochs,skip_epoch,f_star,corrupt=false)\n",
    "\n",
    "    transformDataJLD(dataset)\n",
    "    A,b = loadDataset(dataset)\n",
    "    if corrupt\n",
    "        A=rand_scale(A)\n",
    "    end\n",
    "    m,n=size(A)\n",
    "\n",
    "    for j=1:m\n",
    "        A[j,:]=A[j,:].*b\n",
    "    end\n",
    "    T=Int64(floor(n/tau))*epochs\n",
    "    skip_it=Int64(floor(n/tau*skip_epoch))\n",
    "    println(T)\n",
    "    println(skip_it)\n",
    "    \n",
    "    \n",
    "    DmA=[A[:,i]⋅A[:,i]/m for i=1:n]\n",
    "    lambda=maximum(DmA)/10\n",
    "    # lambda=1/100000000\n",
    "\n",
    "\n",
    "    \n",
    " #   M=A'*A/4/m+lambda*eye(n)\n",
    "\n",
    "    if f_star==0\n",
    "        fstar=NSync_SVM(A,lambda, tau, true, true, 5*T, skip_it)[end]\n",
    "    else\n",
    "        fstar=copy(f_star)\n",
    "    end\n",
    "\n",
    "    figure()\n",
    "    println(\"_____________________________\")\n",
    "\n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "    labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"ANt\",\"AUt\",\"NNt\",\"NUt\"]\n",
    "    for acc=[true,false]\n",
    "        for nonunif=[true,false]\n",
    "            println(\", acc: \" ,acc,\", nonunif: \" ,nonunif )\n",
    "            F= NSync_SVM(A,lambda, tau, nonunif, acc, T, skip_it)-fstar\n",
    "            F=F[F.>eps]\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1))*skip_epoch,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "\n",
    "        \n",
    "            counter+=1\n",
    "\n",
    "            if acc && nonunif\n",
    "                T_curr=length(F)*skip_it\n",
    "            end\n",
    "\n",
    "        end \n",
    "    end\n",
    "    println(\"_____________   SAVING   ________________\")\n",
    "    legend(loc=\"upper right\",fontsize=10)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Epochs\", fontsize=15)\n",
    "    title(string(\"dataset: \",dataset,\", tau=\", tau ), fontsize=17)\n",
    "    if corrupt\n",
    "        savefig(string(\"images/NEWSVMcorrupt_\",dataset ,\"_tau_\", tau),bbox_inches=\"tight\")\n",
    "    else\n",
    "        savefig(string(\"images/NEWSVM\",dataset ,\"_tau_\", tau),bbox_inches=\"tight\")\n",
    "    end\n",
    "    return fstar\n",
    "\n",
    "end\n",
    "\n",
    "function make_fg_svm(A,lambda)\n",
    "    m,n = size(A)\n",
    "    f_svm(x)=norm(A*x)^2/(2*lambda*n^2)-sum(x)/n+norm(x)^2/(4*n)+10^10*(1-prod(x.>=0))\n",
    "    g_svm(dotprods,x,i)=(A[:,i]'*dotprods)/(lambda*n^2)-1/n+x[i]/(2*n)\n",
    "    return f_svm,g_svm\n",
    "end\n",
    "function Proj_SVM(x)\n",
    "    if x<0\n",
    "        x=0\n",
    "    end\n",
    "    return x\n",
    "end\n",
    "\n",
    "function NSync_SVM(A,lambda, tau, nonunif, acc, T, skip_it)\n",
    "    eps=10.0^(-10)\n",
    "    m,n = size(A)\n",
    "\n",
    "    f_svm,g_svm=make_fg_svm(A,lambda)\n",
    "    \n",
    "    \n",
    "    Dm=[A[:,i]⋅A[:,i]/(lambda*n^2)+1/(2*n) for i=1:n]\n",
    "\n",
    "    \n",
    "    \n",
    "    F=zeros(1+div(T,skip_it))\n",
    "    \n",
    "    x = zeros(n,1)    # staring point\n",
    "#    p,v = getPv(full(M),tau,acc,nonunif)\n",
    "    p,v=getPv_cheap(Dm,tau,acc,nonunif)\n",
    "\n",
    "    y=copy(x)\n",
    "    z=copy(x)\n",
    "    sb=[]\n",
    "    tau_acc=[]\n",
    "    \n",
    "    #sigma=eigmin(full(M))\n",
    "    sigma=minimum(Dm)\n",
    "    \n",
    "    dot_prods_x=zeros(m)\n",
    "    dot_prods_y=zeros(m)\n",
    "    dot_prods_z=zeros(m)\n",
    "    \n",
    "    F[1]=f_svm(y) \n",
    "    if acc\n",
    "        sb,tau_acc=opt_acc_params(sigma, v, p)\n",
    "    else\n",
    "        tau_acc=0\n",
    "        sb=1\n",
    "    end\n",
    "    \n",
    "    eta=1/(tau_acc*(sum(sqrt.(v)))^2)\n",
    "    \n",
    "    for k = 1:T\n",
    "        \n",
    "        S=[]\n",
    "        if nonunif\n",
    "            for i=1:n\n",
    "                if rand()<p[i]\n",
    "                    S=[S;i]\n",
    "                end \n",
    "            end\n",
    "        else\n",
    "            S=samplingK(tau, n) \n",
    "        end\n",
    "        \n",
    "        x=(1-tau_acc)*y+tau_acc*z\n",
    "\n",
    "        dot_prods_x=(1-tau_acc)*dot_prods_y+tau_acc*dot_prods_z\n",
    "        y=copy(x)\n",
    "        dot_prods_y=copy(dot_prods_x)\n",
    "        if tau_acc>0\n",
    "            z=(z+(sb/tau_acc)*x)/(1+sb/tau_acc)\n",
    "            dot_prods_z=(dot_prods_z+(sb/tau_acc)*dot_prods_x)/(1+sb/tau_acc)\n",
    "        end\n",
    "\n",
    "        for i in S                               \n",
    "            gradi = g_svm(dot_prods_y,y,i)#g_log(dot_prods_y,i)+lambda*x[i]\n",
    " \n",
    "            yo=y[i]\n",
    "            y[i] = Proj_SVM(x[i] - (1/v[i])*gradi)\n",
    "            dot_prods_y-= A[:,i]*(yo-y[i])\n",
    "            if tau_acc>0\n",
    "                zo=z[i]\n",
    "                z[i] = Proj_SVM(z[i]- (p[i]/(v[i]*tau_acc)*gradi)/(1+sb/tau_acc)) #update on z\n",
    "                dot_prods_z-=A[:,i]*(zo-z[i])\n",
    "            end\n",
    "        end\n",
    "\n",
    "\n",
    "        \n",
    "        if k%skip_it==0\n",
    "            F[Int64(k/skip_it)+1]=f_svm(y)\n",
    "            # get a reasonable stopping criterion\n",
    "        end\n",
    "\n",
    "    end    \n",
    "\n",
    "    return F\n",
    "    \n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "###################################################################\n",
      "############# DATASET: a1a, tau:1##################\n",
      "###################################################################\n",
      "./data/a1a.jld\n",
      "160500\n",
      "1605\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: a1a, tau:3##################\n",
      "###################################################################\n",
      "./data/a1a.jld\n",
      "53500\n",
      "535\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: a1a, tau:9##################\n",
      "###################################################################\n",
      "./data/a1a.jld\n",
      "17800\n",
      "178\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: a1a, tau:81##################\n",
      "###################################################################\n",
      "./data/a1a.jld\n",
      "1900\n",
      "19\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: w1a, tau:1##################\n",
      "###################################################################\n",
      "./data/w1a.jld\n",
      "247700\n",
      "2477\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: w1a, tau:3##################\n",
      "###################################################################\n",
      "./data/w1a.jld\n",
      "82500\n",
      "825\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: w1a, tau:9##################\n",
      "###################################################################\n",
      "./data/w1a.jld\n",
      "27500\n",
      "275\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: w1a, tau:81##################\n",
      "###################################################################\n",
      "./data/w1a.jld\n",
      "3000\n",
      "30\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: madelon, tau:1##################\n",
      "###################################################################\n",
      "./data/madelon.jld\n",
      "200000\n",
      "2000\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: madelon, tau:3##################\n",
      "###################################################################\n",
      "./data/madelon.jld\n",
      "66600\n",
      "666\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: madelon, tau:9##################\n",
      "###################################################################\n",
      "./data/madelon.jld\n",
      "22200\n",
      "222\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: madelon, tau:81##################\n",
      "###################################################################\n",
      "./data/madelon.jld\n",
      "2400\n",
      "24\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: gisette_scale, tau:1##################\n",
      "###################################################################\n",
      "./data/gisette_scale.jld\n",
      "600000\n",
      "6000\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: gisette_scale, tau:3##################\n",
      "###################################################################\n",
      "./data/gisette_scale.jld\n",
      "200000\n",
      "2000\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n"
     ]
    }
   ],
   "source": [
    "\n",
    "epochs=100\n",
    "skip_epoch=1\n",
    "\n",
    "corrupt=true\n",
    "datasets=[\"a1a\",\"w1a\", \"madelon\", \"gisette_scale\"]\n",
    "\n",
    "taus=[1,3,9,81]\n",
    "\n",
    "\n",
    "for dataset in datasets\n",
    "\n",
    "    f_star=0\n",
    "    for tau in taus\n",
    "        println(\"###################################################################\")\n",
    "        println(\"############# DATASET: \",dataset, \", tau:\",tau,\"##################\")\n",
    "        println(\"###################################################################\")\n",
    "        f_star=libSVM_dSVM_plot(dataset,tau,epochs,skip_epoch,f_star,corrupt)\n",
    "    end\n",
    "end\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "srand(1)\n",
    "n=50\n",
    "m=30\n",
    "A=randn(n,m)\n",
    "b=randn(m)\n",
    "lambda=0.0000001\n",
    "tau=1\n",
    "nonunif=true\n",
    "acc=true\n",
    "T=200\n",
    "skip_it=1\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "println(NSync_SVM(A,lambda, tau, true, true, T, skip_it)[end])\n",
    "println(NSync_SVM(A,lambda, tau, false, true, T, skip_it)[end])\n",
    "println(NSync_SVM(A,lambda, tau, true, false, T, skip_it)[end])\n",
    "println(NSync_SVM(A,lambda, tau, false, false, T, skip_it)[end])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# LIBSVM logistic regression"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "function ComputeESO(B, alpha, gamma, tau)\n",
    "    n, d = size(B)\n",
    "    bl=Int64(floor(n/tau))+1\n",
    "    tilde_B = B ./ sqrt.(alpha)\n",
    "    tilde_B2 = tilde_B' .^ 2\n",
    "    bucks=((1:tau)*bl)-bl+1\n",
    "    buck(j) = ((Int64(floor((j-1)/bl))*bl+1):min((Int64(floor((j-1)/bl))*bl+bl),n))\n",
    "    \n",
    "\n",
    "    JJ(j)=(1:n)[tilde_B2[j, :].!==0]\n",
    "\n",
    "    omega=zeros(d)\n",
    "    for j=1:d\n",
    "        for bb in bucks\n",
    "            add1=0\n",
    "            for ii=bb:(bb+bl)\n",
    "                if ii in JJ(j)\n",
    "                    add1=1\n",
    "                end\n",
    "            end\n",
    "            omega[j]+=add1\n",
    "        end\n",
    "    end\n",
    "\n",
    "    J=[length(JJ(j)) for j=1:d]\n",
    "    v=[2*gamma+ sum((1+(1-1./omega).*J*tau/n).*tilde_B2[:,i]) for i=1:n]\n",
    "end\n",
    "\n",
    "function getPbucket(v,tau)\n",
    "    n=length(v)\n",
    "    p=zeros(n)\n",
    "    bl=Int64(floor(n/tau))+1\n",
    "    bucks=((1:tau)*bl)-bl+1\n",
    "    for buck in bucks\n",
    "        p[buck:min(buck+bl-1,n)]=v[buck:min(buck+bl-1,n)]/sum(v[buck:min(buck+bl-1,n)])\n",
    "    end\n",
    "    return p\n",
    "end\n",
    "\n",
    "function bucket_sam(p,tau)\n",
    "    n=length(p)\n",
    "    bl=Int64(floor(n/tau))+1\n",
    "    bucks=((1:tau)*bl)-bl+1\n",
    "    S=[]\n",
    "    for buck in bucks\n",
    "        I=sample(buck:min(buck+bl-1,n),Weights(p[buck:min(buck+bl-1,n)]))\n",
    "        S=[S;I]\n",
    "    end\n",
    "    return(S)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "NSync_ERM (generic function with 2 methods)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function make_fg(A,b)\n",
    "    m,n=size(A)\n",
    "    f_log(t)=sum(log.(1+exp.(t.*b)))/m\n",
    "    g_log(t,i)=A[:,i]⋅(b./(1+exp.(-t.*b)))/m\n",
    "    return f_log,g_log\n",
    "end\n",
    "\n",
    "\n",
    "\n",
    "function NSync_ERM(A,b,lambda, tau, nonunif, acc, T, skip_it, newsampling=false)\n",
    "    bucket=false\n",
    "    eps=10.0^(-10)\n",
    "    m,n = size(A)\n",
    "    f_log,g_log=make_fg(A,b)\n",
    "    M=A'*A/4/m+lambda*eye(n)\n",
    "    \n",
    "    Dm=[A[:,i]⋅A[:,i]/4/m+lambda for i=1:n]\n",
    "    \n",
    "    F=zeros(1+div(T,skip_it))\n",
    "    \n",
    "    x = zeros(n,1)    # staring point\n",
    "    if newsampling\n",
    "        p,v=getPv2(M,tau,acc)\n",
    "    else\n",
    "        p,v=getPv(M,tau,acc,nonunif)\n",
    "    end\n",
    "#   v=v*1000\n",
    "#    p,v=getPv_cheap(Dm,tau,acc,nonunif)\n",
    "#    if bucket \n",
    "#        v=ComputeESO(A', 1/4, lambda, tau)\n",
    "#        p=getPbucket(v,tau)\n",
    "#    end\n",
    "    y=copy(x)\n",
    "    z=copy(x)\n",
    "    sb=[]\n",
    "    tau_acc=[]\n",
    "    \n",
    "    sigma=eigmin(M)\n",
    "    #sigma=minimum(Dm)\n",
    "    \n",
    "    dot_prods_x=zeros(m)\n",
    "    dot_prods_y=zeros(m)\n",
    "    dot_prods_z=zeros(m)\n",
    "    \n",
    "    F[1]=f_log(dot_prods_x) \n",
    "    if acc\n",
    "        sb,tau_acc=opt_acc_params(sigma, v, p)\n",
    "    else\n",
    "        tau_acc=0\n",
    "        sb=1\n",
    "    end\n",
    "    \n",
    "    eta=1/(tau_acc*(sum(sqrt.(v)))^2)\n",
    "    \n",
    "    for k = 1:T\n",
    "        \n",
    "        S=[]\n",
    "        if nonunif\n",
    "            for i=1:n\n",
    "                if rand()<p[i]\n",
    "                    S=[S;i]\n",
    "                end \n",
    "            end\n",
    "        else\n",
    "            if bucket\n",
    "                S=bucket_sam(p,tau)\n",
    "            else\n",
    "                S=samplingK(tau, n) \n",
    "            end\n",
    "        end\n",
    "        \n",
    "        x=(1-tau_acc)*y+tau_acc*z\n",
    "\n",
    "        dot_prods_x=(1-tau_acc)*dot_prods_y+tau_acc*dot_prods_z\n",
    "\n",
    "        y=copy(x)\n",
    "        dot_prods_y=copy(dot_prods_x)\n",
    "        if tau_acc>0\n",
    "            z=(z+(sb/tau_acc)*x)/(1+sb/tau_acc)\n",
    "            dot_prods_z=(dot_prods_z+(sb/tau_acc)*dot_prods_x)/(1+sb/tau_acc)\n",
    "        end\n",
    "\n",
    "        for i in S                               \n",
    "            gradi = g_log(dot_prods_y,i)+lambda*y[i]\n",
    "\n",
    "            y[i] = x[i] - (1/v[i])*gradi \n",
    "            dot_prods_y= dot_prods_y-A[:,i]*(1/v[i])*gradi\n",
    "\n",
    "            if tau_acc>0\n",
    "                z[i] = z[i]- (p[i]/(v[i]*tau_acc)*gradi)/(1+sb/tau_acc) #update on z\n",
    "                dot_prods_z-=(p[i]/(v[i]*tau_acc)*gradi)/(1+sb/tau_acc)*A[:,i]\n",
    "\n",
    "            end\n",
    "        end\n",
    "  \n",
    "        \n",
    "        \n",
    "        if k%skip_it==0\n",
    "            F[Int64(k/skip_it)+1]=f_log(dot_prods_y)+lambda*norm(y)^2/2\n",
    "            # get a reasonable stopping criterion\n",
    "        end\n",
    "\n",
    "    end    \n",
    "\n",
    "    return F\n",
    "    \n",
    "end\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "###################################################################\n",
      "############# DATASET: a1a, tau:1##################\n",
      "###################################################################\n",
      "./data/a1a.jld\n",
      "11900\n",
      "119\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "NEW!\n",
      "NEW!\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: a1a, tau:3##################\n",
      "###################################################################\n",
      "./data/a1a.jld\n",
      "3900\n",
      "39\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: "
     ]
    }
   ],
   "source": [
    "\n",
    "epochs=100\n",
    "skip_epoch=1\n",
    "\n",
    "bucket=false\n",
    "corrupt=true\n",
    "datasets=[\"a1a\"]#,\"w1a\",\"madelon\",\"gisette_scale\",\"w8a\"]\n",
    "\n",
    "taus=[1,3,9,81]\n",
    "\n",
    "for corrupt=[true,false]\n",
    "    for dataset in datasets\n",
    "\n",
    "        f_star=0\n",
    "        for tau in taus\n",
    "            println(\"###################################################################\")\n",
    "            println(\"############# DATASET: \",dataset, \", tau:\",tau,\"##################\")\n",
    "            println(\"###################################################################\")\n",
    "            f_star=libSVM_logreg_plot(dataset,tau,epochs,skip_epoch,f_star,bucket,corrupt)\n",
    "        end\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "  epochs=100\n",
    "skip_epoch=1\n",
    "\n",
    "bucket=false\n",
    "corrupt=true\n",
    "tau=1\n",
    "transformDataJLD(\"a1a\")\n",
    "    A,b = loadDataset(\"a1a\")\n",
    "    A=A'\n",
    "\n",
    "    m,n=size(A)\n",
    "    T=Int64(floor(n/tau))*epochs\n",
    "    skip_it=Int64(floor(n/tau*skip_epoch))\n",
    "    println(T)\n",
    "    println(skip_it)\n",
    "    DmA=[A[:,i]⋅A[:,i]/4/m for i=1:n]\n",
    "    lambda=maximum(DmA)/(4*m^2)\n",
    "    #lambda=eigmax(full(A'*A))/(4*m^2)\n",
    " #   M=A'*A/4/m+lambda*eye(n)\n",
    "\n",
    " #   if f_star==0\n",
    "    NSync_ERM(A,b,lambda, tau, true, true, T, skip_it)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Quadratic artificial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "function NSync(sdna, M, b, tau, nonunif, acc, T, skip_it,import2=false)\n",
    "    eps=10.0^(-10)\n",
    "    \n",
    "    n = size(M)[1]\n",
    "    \n",
    "    x_star = M\\b\n",
    "    \n",
    "    f(x)=(1/2*x'*M*x-b'*x)[1]\n",
    "    \n",
    "\n",
    "    \n",
    "    #X=zeros(n,1+div(T,skip_it))\n",
    "    F=zeros(1+div(T,skip_it))\n",
    "    F[1]=f(zeros(n))-f(x_star) \n",
    "    x = zeros(n,1)    # staring point\n",
    "    p,v=getPv(M,tau,acc,nonunif)\n",
    "    \n",
    "    if import2\n",
    "        p,v=getPv2(M,tau,acc)\n",
    "    end\n",
    "    \n",
    "    y=copy(x)\n",
    "    z=copy(x)\n",
    "    sb=[]\n",
    "    tau_acc=[]\n",
    "    sigma=eigmin(M)\n",
    "   # println(v)\n",
    "    G_invP=[]\n",
    "    if sdna \n",
    "        G_invP=estim_emi(M,p,tau*n*10)\n",
    "        ccc=getLB(G_invP)\n",
    "        G_invP=G_invP/(1+(n/tau-1)/ccc)\n",
    "        #display(G_invP)\n",
    "    end\n",
    "    \n",
    "    if acc\n",
    "        if sdna\n",
    "            sb,tau_acc=opt_acc_params_sdna(G_invP,M)\n",
    "        else\n",
    "            sb,tau_acc=opt_acc_params(sigma, v, p)\n",
    "        end    \n",
    "    else\n",
    "        tau_acc=0\n",
    "        sb=1\n",
    "    end\n",
    "    if sdna\n",
    "        G_invP=G_invP*diagm(1./p)\n",
    "    end\n",
    "   \n",
    "    eta=1/(tau_acc*(sum(sqrt.(v)))^2)\n",
    "    \n",
    "    for k = 1:T\n",
    "        S=[]\n",
    "        if nonunif\n",
    "            for i=1:n\n",
    "                if rand()<p[i]\n",
    "                    S=[S;i]\n",
    "                end\n",
    "            end\n",
    "        else\n",
    "            S=samplingK(tau, n) \n",
    "        end\n",
    "        \n",
    "        if acc\n",
    "            x=(1-tau_acc)*y+tau_acc*z\n",
    "            gradi=(M[S,:]*x-b[S])\n",
    "            y=copy(x)\n",
    "            z=(z+(sb/tau_acc)*x)/(1+sb/tau_acc)\n",
    "            if sdna\n",
    "                y[S] = x[S] - M[S,S]\\gradi\n",
    "            else\n",
    "                y[S] = x[S] - (1./v[S]).*gradi\n",
    "            end\n",
    "            if sdna\n",
    "                z = z- (G_invP[:,S]*gradi)/(tau_acc+sb)                 \n",
    "            else\n",
    "                z[S] = z[S]- (p[S]./(v[S]).*gradi)/(tau_acc+sb) #update on z     \n",
    "            end\n",
    "        else\n",
    "            gradi=(M[S,:]*y-b[S])\n",
    "            if sdna\n",
    "                y[S] = y[S] - M[S,S]\\gradi\n",
    "            else\n",
    "                y[S] = y[S] - (1./v[S]).*gradi\n",
    "            end                \n",
    "        end\n",
    "\n",
    "        \n",
    "        \n",
    "        \n",
    "        if k%skip_it==0\n",
    "            #println(k)\n",
    "            F[Int64(k/skip_it)+1]=f(y)-f(x_star)\n",
    "            #X[:,Int64(k/skip_it)+1]=y\n",
    "            if f(y)-f(x_star)<eps\n",
    "               break \n",
    "            end\n",
    "        end\n",
    "\n",
    "    end\n",
    "\n",
    "    F=F[F.>eps]\n",
    "\n",
    "    return F\n",
    "    \n",
    "end\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "n=6\n",
    "b=randn(n)\n",
    "M=randn(n,n)\n",
    "M=M'*M+eye(n)\n",
    "M,b=getM(2,100)\n",
    "tau=5\n",
    "T=10000\n",
    "skip_it=1\n",
    "nonunif=false\n",
    "\n",
    "acc=true\n",
    "sdna=true\n",
    "F1=NSync(sdna, M, b, tau, nonunif, acc, T, skip_it)\n",
    "\n",
    "acc=false\n",
    "sdna=true\n",
    "F2=NSync(sdna, M, b, tau, nonunif, acc, T, skip_it)\n",
    "\n",
    "\n",
    "acc=true\n",
    "sdna=false\n",
    "F3=NSync(sdna, M, b, tau, nonunif, acc, T, skip_it)\n",
    "\n",
    "semilogy(F1,color=\"blue\")\n",
    "semilogy(F2,color=\"red\")\n",
    "semilogy(F3,color=\"green\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "\n",
    "using PyPlot\n",
    "\n",
    "skip_it=50\n",
    "T = 20000\n",
    "sdna=false\n",
    "theory=true\n",
    "\n",
    "for n= [1000]\n",
    "    for tau=[1,3,9,81]\n",
    "        println(\"###############################\")\n",
    "        println(\"n= \",n,\", tau=\",tau)\n",
    "        println(\"###############################\")\n",
    "        for typ=1:5\n",
    "            plot_1(typ,n,tau,T,skip_it,sdna,theory)\n",
    "        end\n",
    "        close()\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "M,b=getM(7,20)\n",
    "eigmin(M)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "\n",
    "using PyPlot\n",
    "\n",
    "skip_it=10\n",
    "T = 10000\n",
    "sdna=false\n",
    "theory=true\n",
    "\n",
    "n=21\n",
    " for tau=[1,3,9]\n",
    "for typ=7:7\n",
    "        println(\"###############################\")\n",
    "        println(\"TYP: \",typ)\n",
    "        println(\"###############################\")    \n",
    "   \n",
    "        println(\"n= \",n,\", tau=\",tau)\n",
    "        \n",
    "            sdna_cmp(typ,n,tau,T,skip_it)\n",
    "    end\n",
    "        #close()\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "M,b=Dual_rr_LIBSVM(\"a1a\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "getLB(M)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "typs=[\"a1a\",\"w1a\",\"madelon\",\"splice_scale\",\"gisette_scale\",\"w8a\",\"protein\"]\n",
    "skip_it=10\n",
    "T = 10000\n",
    "sdna=false\n",
    "theory=true\n",
    "n=1\n",
    "\n",
    "for typ in typs\n",
    "        println(\"###############################\")\n",
    "        println(\"TYP: \",typ)\n",
    "        println(\"###############################\")  \n",
    "        for tau=[1,3,9,27,81]\n",
    "\n",
    "\n",
    "            println(\"n= \",n,\", tau=\",tau)\n",
    "\n",
    "                \n",
    "            sdna_cmp(typ,n,tau,T,skip_it,false)\n",
    "\n",
    "        end\n",
    "        #close()\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    " typs=[\"splice_scale\",\"madelon\",\"gisette_scale\"] #\"a1a\",\"w1a\",\"w8a\",,,\"leu\",\"protein\"\n",
    "skip_it=10\n",
    "T = 10000\n",
    "sdna=false\n",
    "theory=true\n",
    "n=1\n",
    "\n",
    "for typ in typs\n",
    "        println(\"###############################\")\n",
    "        println(\"TYP: \",typ)\n",
    "        println(\"###############################\")  \n",
    "        for tau=[1,3,9,27]\n",
    "\n",
    "\n",
    "            println(\"n= \",n,\", tau=\",tau)\n",
    "\n",
    "                \n",
    "            sdna_cmp(typ,n,tau,T,skip_it,true)\n",
    "\n",
    "        end\n",
    "        #close()\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "#plot type 2\n",
    "using PyPlot\n",
    "\n",
    "skip_it=50\n",
    "T = 20000\n",
    "\n",
    "taus=[1,3,9,27,81]\n",
    "\n",
    "for typ=1:6\n",
    "    for n=1000:1000\n",
    "        for acc= [true, false]\n",
    "            for nonunif=[true,false]\n",
    "                println(\"###############################\")\n",
    "                println(\"n= \",n,\", acc= \",acc,\", nonunif= \",nonunif)\n",
    "                println(\"###############################\")\n",
    "                plot_2(typ,n,taus,nonunif,acc,T,skip_it)  \n",
    "               # close()\n",
    "            end\n",
    "        end\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "theory=true\n",
    "sdna=true\n",
    "skip_epoch=1\n",
    "epochs=100\n",
    "\n",
    "datasets=[\"a1a\",\"w1a\",\"w8a\",\"gisette_scale\", \"madelon\",\"splice_scale\",\"leu\",\"protein\"]\n",
    "\n",
    "for dataset in datasets\n",
    "    for dual=[false,true]\n",
    "        for tau=[1,3,9,27]\n",
    "            f_star=libSVM_ridge(dataset,dual,tau,epochs,skip_epoch,sdna,theory)\n",
    "        end\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## libSVM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "include(\"dataLoad.jl\")\n",
    "initDetails()\n",
    "\n",
    "datasets = [\"liver-disorders\"]  \n",
    "for  dataset in datasets\n",
    "    transformDataJLD(dataset)\n",
    "    X,y = loadDataset(dataset)\n",
    "    showDetails(dataset)\n",
    "    display(y)\n",
    "    display(X)\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "function Loss_logistic(X::SparseMatrixCSC, y::Array{Float64,1}, γ::Float64, λ::Float64)\n",
    "    n = size(X)[2]\n",
    "    f(w, i) = 4*log(1+exp(y[i]*X[:,i]⋅w))\n",
    "    g(w, i) = 4*y[i]/(γ*(1+exp(-y[i]*X[:,i]⋅w)))\n",
    "    P(w)    = 1/n*sum([f(w,i) for i=1:n]) + λ/2*w⋅w\n",
    "    return(g, P)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "using StatsBase\n",
    "\n",
    "function NUACDM(M,  T)\n",
    "    \n",
    "    m, n = size(M)\n",
    "    \n",
    "    x_star = zeros(n)\n",
    "        x = randn(n)\n",
    "    #f(x)=norm(A*x-b)^2+lambda*norm(x)^2\n",
    "    f(x)=(x'*M*x)/2\n",
    "    \n",
    "    X=zeros(n,T+1)\n",
    "    F=zeros(T+1)\n",
    "    \n",
    "\n",
    "\n",
    "    p,v=getPv_NUACDM(M)\n",
    "    \n",
    "    y=copy(x)\n",
    "    z=copy(x)\n",
    "    sigma=eigmin(M)\n",
    "    Sa=sum(sqrt.(v))\n",
    "    tau_acc= 2/(1+sqrt(1+4*Sa^2/sigma))\n",
    "    eta=1/(tau_acc*Sa^2)\n",
    "    \n",
    "    F[1]=f(x)-f(x_star)#+tau_acc/(2*eta*(1-tau_acc))*norm(z)^2\n",
    "    \n",
    "    for k = 1:T\n",
    "\n",
    "        i = sample(1:n, Weights(p))\n",
    "\n",
    "        gradi = (M*x)[i] # ( A[:,i]' * g + lambda * x[i] )  # compute the gradient \n",
    "        y=copy(x)\n",
    "        y[i] = x[i] - (1/v[i])*gradi                            # perform the update on y\n",
    "        \n",
    "        z=(z+(sigma*eta)*x)/(1+sigma*eta)\n",
    "        z[i] = z[i] -(eta/(p[i])*gradi)/(1+sigma*eta) #update on z\n",
    "\n",
    "        x=tau_acc*z+(1-tau_acc)*(y)#(x[i] - (1/v[i])*gradi)\n",
    "\n",
    "   \n",
    "        F[k+1]=f(y)-f(x_star)+tau_acc/(2*eta*(1-tau_acc))*norm(z)^2\n",
    "        X[:,k+1]=y\n",
    "\n",
    "    end\n",
    "    \n",
    "    return X,F\n",
    "    \n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "using PyPlot\n",
    "srand(1)\n",
    "m = 100\n",
    "n = 200\n",
    "A = randn(m,n) \n",
    "lambda = 1\n",
    "\n",
    "T = 10000\n",
    "\n",
    "\n",
    "M=ones(5,5)\n",
    "M=M+eye(5)/10\n",
    "M[1,1]=3\n",
    "\n",
    "\n",
    "M=A'*A+eye(n)\n",
    "\n",
    "acc=true\n",
    "X,F= NUACDM(M, T)\n",
    "semilogy(F,color=\"blue\")\n",
    "p,v=getPv_NUACDM(M)\n",
    "println(\"ESO (should be 0):   \",norm(p.*v-diag(M).*p))\n",
    "sigma=eigmin(M)\n",
    "rate=rateNUACDM(v,sigma)\n",
    "rate_app=rate_approx_NUACDM(M)\n",
    "println(1/(1-rate))\n",
    "println(1/(1-rate_app))\n",
    "Ft=f_theory(F[1],rate,T,1)\n",
    "semilogy(Ft,\"--\",color=\"blue\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "using PyPlot\n",
    "\n",
    "function PlotResults(x_values, y_values, labels)\n",
    "    ax = axes()\n",
    "    numOfPlots = length(labels)\n",
    "    for i = 1:numOfPlots\n",
    "        plt[:plot](x_values, y_values[:,i], \"-\", linewidth=3.0, label=labels[i])\n",
    "    end\n",
    "    legend(loc=\"upper right\")\n",
    "    ylabel(\"error\", fontsize=20)\n",
    "    xlabel(\"iterations\")\n",
    "    ax[:set_yscale](\"log\")\n",
    "    plt[:show]\n",
    "    \n",
    "end"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.6.0",
   "language": "julia",
   "name": "julia-0.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ACD/experiments/.ipynb_checkpoints/CD_exp-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Useful functions "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corrupt=false\n",
    "\n",
    "cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "labels=[\"AN\",\"AU\",\"NN\",\"NU\"]\n",
    "datasets=[\"a1a\"]#,\"news20.scale\"]\n",
    "taus=[1,8,64]\n",
    "for dataset in datasets\n",
    "    for tau in taus\n",
    "        counter=1\n",
    "        figure()\n",
    "        for acc in [true,false]\n",
    "            for nonunif in [true]#,false]\n",
    "                F=load(string(\"results/remote/new2/999NEWdataset\",dataset,\"tau\",tau,\"acc\",acc,\"corrupt\",corrupt,\".jld\"),\"F\")\n",
    "                markev = max(Int64(round(length(F)/10)),1)\n",
    "                semilogy((0:(length(F)-1)),F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "                 counter=counter+1\n",
    "            end\n",
    "        end\n",
    "        \n",
    "        legend(loc=\"best\",fontsize=15)\n",
    "        ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "        xlabel(\"Datapasses\", fontsize=15)\n",
    "        title(string(dataset,\", tau=\",tau), fontsize=17)\n",
    "        ax=axes()\n",
    "         ax[:tick_params](\"both\",labelsize=14) \n",
    "        #savefig(string(\"a\"),bbox_inches=\"tight\")\n",
    "        savefig(string(\"images/NEW22_REMOTE_tau_\", tau ,\"_data_\",dataset[1:3]),bbox_inches=\"tight\")\n",
    "\n",
    "    end\n",
    "end\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAmAAAAHWCAYAAADQEDUlAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvFvnyVgAAIABJREFUeJzs3Xd8U9X7wPFPumnpAEql0LJH2WXJ3lMBQRBlyBLEgSLuHypfQAX8uhe40LIEFAUciIOvFEH2lA2WlhYoo4wWSuk8vz9Ok66ktCVtkvZ5v173leTec+89CS15esZzDEophRBCCCGEKDFOtq6AEEIIIURZIwGYEEIIIUQJkwBMCCGEEKKESQAmhBBCCFHCJAATQgghhChhEoAJIYQQQpQwCcCEEEIIIUqYBGBCCCGEECVMAjAhhBBCiBImAZgQ4rZFRUVhMBgwGAwlds/w8HAMBgM1a9Ys9Lm2qK8QQmQnAZgQxWTXrl18+OGHjB07lqZNm+Li4oLBYGDcuHFWvc+aNWuYOXMm4eHhVr2uKFuioqIICwvjiSeeoH379nh6ehY5wC3MPWfOnMn7779fbPewFwsXLjQF/Za2AQMGmD336tWrfPfdd0ybNo0+ffpQqVIl0zlRUVH53vfAgQPMnj2bvn37Uq1aNdzc3PD29iY0NJRp06YRGxtbDO9WFISLrSsgRGk1ceJE9u/fX+z3WbNmDYsWLQKgW7duxX4/c1xdXWnQoIFN7l0UjlbfkvD+++/zwQcflOg9o6KimDVrFjVq1GDq1Kklem9b8fHxoWnTpmaPNW7c2Oz+8PBwhg0bVuh7RURE0KxZM9PrKlWq0Lx5cy5evMg///zD/v37+fTTT1m1ahXdu3cv9PXF7ZEATIhiUqtWLerXr0/Lli1p1aoVCxYs4Ntvv7V1tYpFtWrVOHr0qK2rUWCOVt+S4O/vT79+/WjVqhUtW7YkIiKCF154wdbVKnVatGhR6NbqcuXK0alTJ9P/JYGBgfTp0+eW5yml8Pf35/HHH2fUqFHUr1/fdOyff/5h9OjR/PPPPwwdOpRjx45RuXLlwr4dcRskABOimKxevTrH62+++cZGNRHi1l555ZUcr5cuXWqjmojc+vbtS9++fU2vT58+XaDzgoKCiIqKwsvLK8+xZs2asXr1aho0aMCVK1dYvnw5U6ZMsVqdxa3JGDBRKtSsWRODwUB4eDgnTpxg3LhxBAcH4+rqyuDBg3OUvXnzJvPmzaN79+74+/vj7u5OcHAwPXv25KOPPiIxMRGA1157DYPBQJcuXfK993PPPYfBYGDgwIHF9v7MMQ4kN3Y/zpo1K8d4kuxjd4zjT7p160ZGRgaffvop7dq1w8/PD4PBwL59+wCIi4tjwYIFDBkyhAYNGuDt7Y2npychISFMmTKFmJiYfOtiblD7uHHjMBgMzJw5k6SkJGbNmkXDhg0pV64clSpVYtCgQab7346lS5fSoUMHfH198fb2pmPHjqxYsaJE61vUzy/3hIJvvvmG7t27m8b6rFmzhv79+2MwGHjppZfy/RzatGmDwWDg7bffzrecrXXr1s3U7XXq1Kk846GytxLt3buXmTNn0qlTJ4KDg3F3d6dChQp07tyZTz75hLS0NIv3MBgMLFy40GI9CjqWyhF5eHiYDb6MateuTcOGDQE4cuRISVVLZJIATJQqW7duJTQ0lOXLl+Pv70/Dhg1xcclq6I2KiqJ169Y88cQThIeH4+npSfPmzQH9JThlyhROnDgBwNixYzEYDGzevJmTJ0+avV96ejrLli0zlS9JHh4edOzYkYCAAACCg4Pp2LGjaWvTpk2ec5RSDBs2jMcee4wzZ85Qv3590/kAK1as4OGHH+bnn38mKSmJkJAQqlevzqlTp/joo48IDQ1l7969RarvtWvX6NixI7NmzUIpRb169UhMTOTHH3+kY8eO7N69u2gfBPD8888zevRo/v33X+rXr0+5cuXYsmULI0aM4Kmnniqx+lrj83v66acZPnw4hw8fpk6dOgQFBQHw6KOPAhAWFmYx4Ni/fz+7du3Czc2txH8eC6tp06Y0adIEAHd39xw/ux07dsTX19dU9uGHH2bWrFkcOHAAT09PmjVrho+PD5s3b+bxxx/n7rvvtviZ2Jvo6GjGjx9Pz5496d+/P1OmTOG3336zWX1u3rwJkG+gJoqJEqIUqFGjhgKUs7OzGjFihLp8+bLp2I0bN5RSSiUlJanGjRsrQDVs2FBt3749xzXi4uLUe++9pyIjI037unfvrgA1Y8YMs/f95ZdfFKAqVKigbt68mW8dJ0yYoAA1duzYIr1HS8aOHZtvHZVSKiwszPT5+Pn5qXXr1pmOpaWlqeTkZKWUUtu3b1dr165VSUlJOc6Pj49XL7/8sgJUkyZN8lw/MjJSAcrcfynG+rm6uqrmzZuro0ePmo6dP39edejQQQGqW7duhXrfGzZsUIBycXFRTk5O6sMPP1Tp6elKKaXS09PVhx9+qJycnBSgvvnmmxKpb1E/P+N7cXZ2Vu7u7mrRokUqIyPDdDwpKUmlp6er6tWrK0CtWrXK7GcyefJkBaj7778/n0+uYJYsWaIAVaNGjdu+liXG932re3z99ddq//79efYfOnRItW3bVgHqrbfeynO8a9euClBhYWEWr238Ocj+e6+UUnv27FEdO3Ys0vbll1/muY/xd9DS1qlTJ3XmzJl8PwejmJgYi/UujG3btpmu8+OPPxb5OqJoJAATpYIxAGvUqJFKTU01W+bjjz82BUsF/Y9u0aJFClC1a9fO8YVoNHz4cAWoxx9//JbXsocADFBff/11ke9lDD527NiRY39BAho3Nzd1/PjxPMd3796tAGUwGNTVq1cLXBfjlzegHnroIbNlxo8frwDVuHFjm9dXKcufX/b3Mnv2bIvnv/rqqwpQd911V55jN27cUH5+fgpQ69evL1S9zLGnACw/x48fN/3u53Y7AVj2f5PCbuZ+F1evXq0ee+wxtWHDBnXmzBmVnJysTp48qd544w3l6elp+jm9fv36Ld+zNQKwpKQkFRoaqgAVGhpq+uNFlBwZhC9KlbFjx+bocsxu5cqVAEyYMIGqVasW6HpDhw5l8uTJnDx5ks2bN9O5c2fTsfj4eH744QfTfR2Bt7c3999/f75lkpOT+eGHH9iwYQNRUVEkJiaSkZEBwL///gvA7t27zXZx5qdv377Uq1cvz/4WLVrg7u5OcnIyERERtGzZslDXBXjmmWcs7g8LC+PQoUNERUUVKqdVUet7u5/fhAkTLNZp4sSJvPrqq/z2229ER0dTvXp107GVK1dy9epV6tSpQ48ePQr8Ph3F6dOnWbFiBXv27OHChQskJyejlDIdP3LkCElJSZQrV84q9+vWrVuO69+uwYMH5xmPWqtWLV588UU6duxIt27dOHToEB9//DEvvvii1e5rjlKKhx9+mH379lGuXDmWLl2Kk5OMSCppEoCJUsVSHh3QCQkBOnbsWODreXl5MXToUBYtWsSiRYtyBGDffvstSUlJNGzYkDvvvLPolS5BDRo0sBigAhw/fpwBAwaYxsFZcunSpSLd2xyDwUBAQAAxMTFcv3690Nd1cXEhJCTE7DHjGMC0tDQOHz5cqACsKPW93c/P39+fO+64w+J5gYGB3HPPPaxatYovv/ySWbNmmY598cUXgB4vVdoy/H/66adMnTqV5ORki2WUUly+fJlq1aqVYM2so1OnTgwdOpRvv/2WlStXFnsA9tRTT7F06VLc3NxYuXJlvv9viuIjIa8oVfIbSJqQkACAn59foa5pzFy/cuVKkpKSTPsXL14MOE7rF+T/+WRkZDB06FBOnDhB06ZN+f7774mJiTG1NCilGD16NACpqalWvbfxr29jS1Fh+Pv74+zsbPaYs7MzlSpVAvSg+sIobH2t8fkVZCC0cTD+V199RXp6OgBHjx5l8+bNuLq6Mn78+Bzlv/rqKzp16pRne/LJJ295L3uwY8cOHn/8cZKTk3n44YfZunUrly5dIi0tDaWU6TOAov1c2gvjH4bHjx8v1vs8/fTTfPTRR7i5ufHdd9/Rv3//Yr2fsExawESZ4ePjw+XLl7l69WqhzuvatSs1a9YkKiqKNWvWMGLECFOXpJOTEw8++GAx1bhk7dq1i4MHD+Lh4cH69etzzI40KkrLV3GLi4sjPT3dbBCWnp5uqrO3t3ex1qOkPr9evXpRt25d/v33X9atW8eAAQNMrV+DBg3Kc9/o6Gj+/vvvPNfJryXUnixcuBClFPfeey+ff/55nuP5fabGlkBLXYkpKSkWz927d2+Rg9SHHnqIhx56qFDnuLm5AcUbRD799NO8//77uLq6snLlyhJPnSNycozfQCGsoFmzZoSHh/P333/nGYuRH4PBwJgxY3j11VdZvHgxI0aMMLV+9e7d2+ZdHtbqboqIiAB0t5254CEtLY2dO3da5V7WlJaWxrFjx2jUqFGeY0ePHjWlJzB33JpK6vMzGAxMmjSJF154gS+++II+ffqYfh4nTZqUp/zMmTOZOXPmbd+3OBTkZ9f4uVpaZmvLli0WzzW2KJ4/f97sceOYPHPi4+PNBq4F0atXr0KfYxwiERwcXKR73sozzzyTI/i65557iuU+ouCkC1KUGffddx+gu2TOnTtXqHPHjBkDwB9//MGZM2dYsmQJYB/dj56engA5ukdv5zrnz58322IQFhbGxYsXb+sexeW9997Ld3+jRo2KdVFpKNnPb/z48bi7u7N27Vo+/vhj4uLiqFWrVpG++G2pID+7xjLmFo1WSuWbcNa49I6lQOqzzz6zeK5xEH5RtsIGvKdPnzatPHDXXXcV6tyCeO6553jvvfdMwdegQYOsfg9ReBKAiTJjwoQJNGrUiMuXL9O7d2927dqV4/jly5f54IMPOHXqVJ5z69SpQ6dOnUhPT+exxx7j5MmT+Pj4FKolrbjUrVsXgM2bN99W90WHDh1wc3Pj7NmzvPzyy6aWI6UUy5YtY8qUKXh4eFilzgW1bds2atasSc2aNS0uv+Li4kJYWBjz5883jcnKyMhg/vz5hIWFATB9+vRir2tJfn7+/v4MGTKE9PR004DtiRMn2mzw/cyZM/OsvlAQderUwWAwcOHCBQ4dOmS2jLHla/78+WzdutW0/+rVq4wZMybP73F2xlaetWvX5lhaKS0tjbfffjvfAMyaYmJiGDNmDNu2bcsTnP/999/07NmThIQEfH19ef75561672nTpvHOO++YxnxJ8GVHSiDVhRDFzpgHbMOGDfmWi4iIUA0aNDDl0Klevbpq06aNCg4ONiXt3Lt3r9lzFyxYkCPXz8MPP5zvvf773/+qSpUqmTZ3d3cFKHd39xz7ly9fXtS3rZRSKjo62pRHKCAgQHXo0EF17dpVPfDAA6YyxjxgXbt2zfdaM2fONL2/SpUqqdatW6sqVaooQPXr1089+OCDZvMcFSSvVn55yiz9+2XPxWQpT1ONGjXUc889Z3r/bdq0UQEBAabzJk+enOd+xVXfon5+RcmHtXHjRtO9XFxcVGxsbIHPNWfz5s05fi7Lly+vAOXk5JRj/xNPPJHn3BkzZhQ5n9eAAQNMeddatmypunbtqrp27Wr6Pbx+/bopgbLBYFB169ZVLVu2VB4eHsrJyUktXrw435xY999/v+l41apVVZs2bZSfn59ydna+5bnWkv3nzdvbWzVv3ly1bdtWVa1a1bQ/ICBAbdq0yeI1sv8bVKhQwXRehQoVTPtbtGiR45wtW7aYyvn7++ebPDa//HOieEgLmChTateuzZ49e3j33Xfp0KED8fHx7N+/H4AePXowb948U7dFbsOGDTN1h8Ctux9v3LjBpUuXTJtxCn1ycnKO/calQIoqODiY33//nbvuuouMjAy2bdvGxo0b2bZtW6GvNWPGDBYuXEirVq24fv06R48eJTAwkHfeeYeff/7Z4mxDW3vrrbdYsmQJtWvX5ujRoyQmJtK+fXu+/vprPv744xKrR0l+fl26dDGl3xg4cCBVqlS5reulpqbm+Lk0ptjIyMjIsd/cbFJj92BRcrgtXryYJ554gqCgIA4ePMjGjRvZuHGjabKMl5cXmzZt4sknn6RatWpERUURExNDnz59CA8PN80steTrr79m7ty5hISEEBcXR0REBB06dGDjxo23PNdaAgICeOONN7j33nsJDAwkOjqa3bt3k5SURIcOHZg9ezaHDx+mU6dOFq+R/d/gypUrpv1Xrlwx7b98+XKOc7Kn7YiLi+Pvv/+2uBX37EuRl0EpK2aaE0IIUSJSUlIICgri4sWLrFu3jn79+tmsLg0bNuTo0aNs377dYXLiCWFr0gImhBAO6Pvvv+fixYvUqlWLPn362KwecXFxHD16lJ49e0rwJUQhSAAmhBAO5urVq6Ys+E899ZRNl5HZtGkTAP/3f/9nszoI4YikC1IIO/Hkk0+yd+/eApcvSrJH4dimTp3Krl27OHToEFevXiUkJIR9+/bh7u5u66oJIQpJErFayXvvvce7775LXFwc7du359NPP7U4mFsIcw4cOFCoxI+OlvNJ3L59+/bx999/U7FiRe677z7eeecdCb6EcFDSAmYFy5YtY8KECXz55Zc0a9aMGTNmsHfvXo4cOSL/OQohhBAiDwnArKBNmzZ06dKFd955B9CL/gYEBLBo0SLuv/9+G9dOCCGEEPamzHRBLl26lE2bNrF7924OHDhASkoKYWFhjBs3zuI5O3fuZMaMGWzdupWUlBQaN27M1KlTGTlypKlMSkoKe/fuzbH0hLe3N23btmXbtm0FDsAyMjI4e/Ys3t7eNstmLYQQQojCUUpx7do1qlatWqgJMWUmAHvllVc4deoU/v7+BAYGml1uJrvw8HD69u2Lm5sbw4cPx9fXl1WrVjFq1CiioqJ46aWXAD0FOz09Pc/iuwEBARYXgDXn7NmzxbYIqxBCCCGKV0xMDEFBQQUuX2YCsAULFlCvXj1q1KjBG2+8wbRp0yyWTUtLM62r9tdff9GiRQtAZ7lu3749M2bMYNiwYdSrV89q9fP29gb0P6CPj4/VriuEEEKI4pOQkEBwcLDpe7ygykwAVpgZY3/++ScRERGMHz/eFHyBDpKmT5/O8OHDCQsLY86cOfj7++Ps7MyFCxdyXOPChQuFWpbD2O3o4+MjAZgQQgjhYAo7fEgSsZoRHh4OYDa7tHHfxo0bAXBzc6NFixZs2LDBVOb69ets376ddu3aWbxHcnIyCQkJOTYhhBBClA0SgJlx4sQJALNdjBUqVMDf399UBnRyxPnz57NixQoOHjzI+PHjCQwM5J577rF4j7lz5+Lr62vaZPyXEEIIUXZIAGZGfHw8AL6+vmaP+/j4mMoAjBo1itmzZ/Pcc8/RunVr4uLiWLduHR4eHhbvMW3aNOLj401bTEyMdd+EEEIIIexWmRkDVtyefvppnn766QKXd3d3lyStQgghRBklLWBmGFu+srdyZZeQkGCxdayw5s2bR6NGjWjTpo1VrieEEEII+ycBmBnGsV/Zx3kZXblyhbi4OKuloJg8eTKHDx9m586dVrmeEEIIIeyfBGBmdO3aFYDff/89zzHjPmMZIYQQQojCkgDMjJ49e1K7dm2WLVvGvn37TPuvXbvGa6+9houLS75LGAkhhBBC5KfMDMJfsGABmzdvBuDAgQOmfcacX4MHD2bw4MEAuLi4sGDBAvr27Uvnzp0ZMWIEPj4+rFq1isjISF5//XXq169vlXrNmzePefPmkZ6ebpXrCSGEEML+GZRSytaVKAnjxo1j0aJFFo/PmDEjx4LaADt27DC7GPeoUaOsXj/jwP74+HjrZMKPiYGLF0lPh717IS4O/P2hRQtwdgYCAqAQa1YJIYQQIq+ifn+XmQDM3lk1AEtOhho1IHMx8LjGkDAWfBaB/6HMMlWqQFQUSCoMIYQQosiK+v0tY8BKIzc3LpevTnrmP29GZ6hdTT8CpOPEZa9gcHOzYSWFEEKIsksCMBsrjjxg6RkGZjk9gXPNDKgJFUL1/gqhQE1wrpnBLKcnSM8o3MKhQgghhLAO6YK0E9bsggwPh25ns4IrpcBgyHo0lauq6Nbttm4lhBBClGnSBSlMYmNh1J/3kpoZWhuDLuNjqtLHY2NtUz8hhBCirJMArBQKDIRl38yj7ftLzR5/d8NoVnz7IYGBJVwxIYQQQgASgNlccYwB69wZgvwCMVxqCEBGZkuYytCPL/ZYwq6XhtK56T9Wu6cQQgghCk4CMBsrjrUgnZ3hgw/gQkIAsVercPKSC4+ch0unPUi66kHauwZC/M/g/Hsr2DcN0pKsdm8hhBBC3JoEYKXUkCHwwedBdHozisGfP8/nCdBv3hyav3mJMz5jKffYGUjuD0ffhV+awrn1tq6yEEIIUWZIAFaKDRkCxyPcGTFxKgBt/y+IIxGe1Fj/JTwyGcb/AHHPgmc1+LM3bH4ArkfZttJCCCFEGSABWCnn7AyTRgXAtUDOG/brZYicnOCjj+CFF+DJubCjN7RbCBc3wc8hsP9lSL1m66oLIYQQpZYEYGWAvz+4XmrOwbh9WTsNBnjjDXj1VXh5Oiw4Bv2PQcPndbfkT/UhIixr5L4QQgghrEYCMBsrjlmQuRkMEKCaE5O6P++B6dPh7bdh7lx48wNo/hoMOAp3dIPtD8GvbeDCX8VWNyGEEKIskgDMxopjFqQ59bxDueFymks3LuU9+OyzuiVs+nRYvhy8akDH5dD7bzA4w/qusGkYXI8s1joKIYQQZYUEYGVEq6DmAOw7t998gVdegTFjYNw4+Ptvva9yB+i7Ddovhrgt8HND2DlZBuoLIYQQt0kCsDKiU8P6kFqOTScsBGAGA3z+ObRrB4MHQ0RE5n4nqDUaBh6HJtMh+lv4qS5sGQPxh0vuDQghhBCliARgZUTjhs5woQlbTu6zXMjdHVavhooVoX9/uHw565iLFzR5GQZFQYt34MIGWNsY/roX4nYUe/2FEEKI0kQCsDKiVi0wXAjl8CULLWBGFSvC2rUQFwdDh0JKSs7jLl4Q8hQMjIC2X+lWsN/bwv96wbn/gVLF9yaEEEKIUkICMBsriVmQAC4ucIdqTmzaYVLSU/IvXLcurFkDW7bApEnmgypnN6gzHvofhk4rIeUy/NkLfm8HJxdDWmLxvBEhhBCiFJAAzMZKahYkQH2f5mQYUjly8citC3fqBGFhsGgRzJ5tuZyTM1S/D/rthm6/gos3bBsLqwJh+0S4+Le0igkhhBC5SABWhrSp3gyA/edv0Q1pNHIkzJqVlZ4iPwYDVO0LPdfDPSch5Bm9vuQfnXR2/UNvwI2zt/kOhBBCiNJBArAypHmID1yuzY6YfAbi5zZ9OoweDePHZ6WnuJXytaDZTB2I9VgPldrAwVnwQzBsuBuiV0LajfyvcWkXrO+hH4UQQohSRgKwMiQkBDgXyo5TBWwBA92y9cUX0LYtDBoEJ04U4lwnqNITOiyFe89B6/l6rNjm++G7irChHxz7EK79m/fcyMV6pmXkkoLfTwghhHAQBqVkgI49SEhIwNfXl/j4eHx8fIrpHuB7z6uU7/kBCa/EYTAYCn7y5cvQoQMkJ8PmzVCt2m1U5DicXQtnf4ELGyEjFcrXhcqdoGIrvf01GJIvgHsAdF8HKHD311n6hRBCCDtR1O9vCcDsREkEYACVOvzI5b6DiHk6hiCfoMKdHB0NHTuCry/89ZdOWXG7Uq/D+T91MPbvZ7cuP1J+XIUQQtiPon5/SxdkGdPATy9JtN/SkkT5qV4d/vgDzp+Hu++G69dvv0Ku5SHoHrjzU2i/RK89aZYBgobC+Y2QlnT79xVCCCFsSAKwMia0VnWcUvzYd64QA/GzCwmBdevg0CGdqDU52XqVq/Ug9LWQVd+/I5xfD//rBt/56dmV+6bBmV8g5ar16iCEEEKUABdbV6CsmzdvHvPmzSM9Pb1E7tcwxIDa29zyotwF0bo1/Pgj9OunZ0guXw7OllquisoJyMh6bP0B+DWH+INw4S+4uAlOLoTDbwAG8Guqx5BV7gQBncGzkN2rQgghRAmSMWB2oqTGgP3xB/R59ylq9l5H5DPHb+9ia9boVrCJE+HTT/WMydt14zT82gY8g6HOBIj4Em7EQL+deYMqpeB6BFzcDBc26cdrme/Jq0ZmQNYZ/NuDb2OdNFYIIYSwoqJ+f0sLWBljTEVx6tpHXE+5Tnm38kW/2ODBsGABPPQQ+PvnnzG/oDyD9ILfTm46oKs7CTJSwNk9b1mDAbzr6q32OL3v5oXMgGyzfjy1AlQ6uJTX+cgqtQX/dvqxXJXbr68QQghRBBKAlTHVqoFHfHNuojhw/gDtg9vf3gXHj9cpKp57DipVgmeeuf1KZg+2DAbzwZclHgEQPERvoNekvLQLLm2HuG0QuSiz2xLdSlapHfi3hYqtwa8ZuPkWvd6XdsHeF6DFm1CpddGvI4QQotSTAKyMcXKCkEqN2K9c2H9+/+0HYADPPguXLunHChV0UGYvXLzgjq56A91teeM0XNqmA7JL22H/D5B+Ux8vXxsqhIJfqH6sEKpb5QrSvZo9eawEYEIIIfIhAVgZ1Ki+B8cTQ4qWisKS2bN1EDZxIri5wahR1ru2NRkM4BWst+rD9L6MVEg4Clf2ZW3H3tdZ+wHcKupAzLcJ+DbK2twrQeIpSI4DDHDqG13+1AqoPRZJHiuEEMISCcDKoJAQSD/SnH3ni5iKwhyDAebPh5QUePBBOHdOt4g5AidXPYvSrynUGq33GVvKjAHZ1X1w7jc4MU+PKQPd3XnzQt7rJV+EX1tlvZbksUIIIXKRAKwMCgmB5F9DOXB+DekZ6Thba3agszN89RVUrarHhJ09C2+9pfs9HU32lrKggVn705P12pUJhyH+MJxdp7sxczAGXAbdyhazGnxCoHwdcHYrqXcghBDCjkkAVgbpmZDNSUxNJOJKBPUr1bfexQ0G3R0ZGAhTpkBsLCxcqLslSwNnd/BrrDeApjPg8p6cLV5Gfk0g9neI/la/NjjrIMy7rh5r5lVLP5avDeVrgat3yb0PIYQQNiUBWBlUrx5wPmtJIqsGYEZPPAFVquixYBcvwgcfwM2blssHBECQoydPzZWpZSZpAAAgAElEQVQ8tt1CqNBCd1MmHM3arkfA+Q1w/UtIz7askrt/VkDmVUsHZV419aNn9eJpPZOZm0IIYRMSgJVBHh5Q+44AzmcEsu/cPoY1HlY8N7rvPqhcGe65B5o3h7Q0y2WrVIGoKHAvRMoJe+ERAB5V8iaP9QjQLYLl7tCbcSamkVI6OLt+MmtLjMxMLrsFkk6DysgsbADPankDM+PrctWKlmhWZm4KIYRNSABmYyW9FJFRSAhcvxbK/vNWnAlpTteusGmTXr7IEicnCA523G7KwiSPzS57cFbZTDqQ9BQdyCVGwfXIzOAsEq6d0F2bN89lu5YLeFU3E6DV1Ps9ArMCNJm5KYQQNidLEdmJklqKyOjZZyEsZhpe7ZcS83RMsd+PJUtgzBjLx3/9Ffr2Lf56lCZpSTqYMgZmiZFwPSrrtTGNBuiZnuWCdGB1IdzMxQxkTR5AZm4KIUQByVJEolBCQuDq+uZcafwGl25copJnpeK94YMPwnvvwd69Ofc7O0PLltCnT/HevzRyKQe+IXozJzUhM0CLznzM3MrXhev/5iqcLeDyC4Udj+ouVc8gvZWrBp5VwcXbOmt+CiFEGScBWBkVEgLqbCgA+8/vp0etHsV7Q4MB5s6Ffv1y7k9Ph9deky/14uDqk5XfLDdLMzeDh0FGMlzaATGrdE6z7Jw9oVxVKBdo5jFQj4XzuAPcK4KhmNKPyMQBIUQpIAFYGRUSAlyqh5uhHPvO7Sv+AAx0K1ebNrBnjw68QI/78vIq/nsLC3LN3Gz8f1CxZdbh9Js6IW1SLCSdzdxisx6v7tfPUxNyXtbgogOxcpkBmUeVbM+NW4B+dKtYuABcJg4IIUoBCcDKKH9/qFjBGU+aFv9AfCODQbd2ZW8Fq1NHD9R/+WWYPh1cXUumLmVdfjM3s3P20HnLvOvmf720RLh5HpLO6ckBSef0a+Pz+ENwbr3el5Gc81yDS1YwZgrMAsA9IOu5SgcMOliTiQNCiFJABuHbiZIehA/QsSNcaDcJr3o72PeoFZclyo9S0LYt7NypW8P+/hveeANmzdIzJZcuhbq3+LIX1pGenDVzU6mCzdy8XUrp1rKbFzIDtOxb5r7kC5nPL0BqfMGv3eItcK+sgzH3yuCR+dylvO27uKXbVIhSSwbhi0ILCYEz0aEc9ltISnoKbiWxTI7BAHPm6Cz5c+boFq/p06F3bz1QPzQUPvoIxo2z/ZdmaZc92DIYij/4Mt7HzVdvPvVuXT49WY9DO7kQDszMWoczN/fKcPC1vF2hoINM90qZgVmuza2SHq/mVkmXcauY+ehn3TFs0m0qhMhFArAyLCQEln/ZnNQmqRy5eITmVZqXzI179YLDh3Pua9dOz5B86il46CFYu1Yv7h0QYP4aomxwdtezMJu8AlXvNj9xoN/urHFr6ck6x1nyRUi+lPncuGV7fe3fzDKXIf2GmRsbwK1CrqAsM0gzbm65n1fUkxSMfzhIvjUhRD4kACvDQkIgKbIZAPvO7Su5AMwSb2+9mPfdd8OkSbor8sUX4emnwdPTtnUTdiTXxIHsnN31igGe1Qp+ubQknTMt+VK2x0uZAVu2fYkn4fLOrH3mWuOc3DIDtop6sfbcki/kDCIHntDlXX2LtpJBcZJuUyGKlQRgZVhICJDiTVWPOiU3EL8g7rsPuneH11/XY8M++UQ/Hz1a5w0TZVNBJw4Ulks5cClk0KYydHdn9iAt5bJuUTM+d60AcVvIkWMtt5+ydcO6+mW2ulXUQZkxkHOrqPebXlfI2lz9wMWreLrrpdtUiGIlg/DthC0G4ael6YalxrOGUqHqFf4c+2eJ3LdQIiJg2jRYuVKvJ/nWW3q8mCibbDFx4HZYyrfW9Wcd8CVfhpQrmZsxeLuSM5Azvk67Zv4eBpfMgMwvKyhzy9xcfbM2N9/MY8bXxuM+WePdsnebbrhLt9i5B0D3dUi3qRDmySB8G1u1ahWffPIJu3fv5sqVK0RGRlKzZk1bVytfLi5Qrx64Xw1lv/P7KKUw2NvA9zp14NtvYds2eO45nUusXz94801oaibBqCjdbDFxwCpydZuWC4QKoYW7REZqVjCWejUzaLuaFcClZnueHKcXdU+J1zNJU6/q880y6CDM1RduROc9nLvbtPPqzPLemY8+eoWE4mqJKwzpNhUORAIwK0lMTKRz584MGTKExx9/3NbVKbCQEIg41ZzLnpc5c+0MQT5Btq6See3a6UW9V6/W48JCQ/VMyVdegVq1bF07IcyzZrepk2tWXrTCUkon1U3NDMhSMoOy1HgdxBkfL+3Q+dry6zbddK/5/QYnnfIje1BmfG5uc/HJbI3Lvd8bnIr41STdpsKBSBeklR09epSGDRsWugXMFl2QoPOfhn1/mtgRwbzX9z2mtptaYvcuspQU+OwzePVVuHQJBg6EJ5+Enj1t/xe4ELmVlm7TfrvBt7Ee+5Z2TT+mZntMS8i1L1u5lPhs52Ru+QV5Ll45AzWzQVxm8JaerK/l4gX7XtTdtu7+0OUncHa1/25TabVzeGWyC3Lp0qVs2rSJ3bt3c+DAAVJSUggLC2PcuHEWz9m5cyczZsxg69atpKSk0LhxY6ZOncrIkSNLruJ2JCQEYo8FMSl0Mi+uf5HO1TvTqqqZ/3ztiZubDrgmTIBly+DDD/W4sIYN9f7Ro6F8eVvXUgittHSbgq67c2Wg8u1dWmXo1ROyB2Sp8blem9lunteBXEpm2bQEfa3ckuPgj/ZZr71qZLbIeWd7LJ/30cUbXMvnep6tvHM56/+RJ612ZZZDB2CvvPIKp06dwt/fn8DAQE6dOpVv+fDwcPr27YubmxvDhw/H19eXVatWMWrUKKKionjppZdKqOb2IyREP46v+g57L+xg2Mph7J60mwrlKti2YgXh6QkTJ+pA7K+/dALXJ57Qg/bHj4fJky1n1Y+JgYsXzR8DnX8syE67Y4UoTsU12zQ7g1PmGDJvoBCzT3NTCk6GwY5HQKWZKeAE1e/TS2mlXstshcvckmIh7Xrm/ut6S0+6db1dcgdtxs0rW/DmlXO/6XXm85R4vSSXczmdGw4cK0ectNpZhUN3Qa5fv5569epRo0YN3njjDaZNm2axBSwtLY2QkBBOnz7N1q1badGiBQDXrl2jffv2HDt2jMOHD1Ovnp4W/sorrzB79ux872/uo3O0LsiEBPD1ha+/hg53R9Hys5Z0rtGZNQ+ssb8B+QURHa3TVnz+OVy5onOKPfQQ3HUXlCunyyQnQ40acP685etUqQJRUeDuKK0VQlhRaeo2zb64/K1kpOmWOWOglj1AMwVquY8lZgVwpufZ9qXfLNp7qtw5M9ArnyuAMxfUWQj0sicGtqZdU+D4R1B/CrT+wPrXLy7FFDiWyS7IXr16Fbjsn3/+SUREBOPHjzcFXwDe3t5Mnz6d4cOHExYWxpw5cwB47rnnmDhxotXrbG98fKBqVTh6FEaOrMniexczcPlA3t7yNs93fN7W1Su86tVh7lz4z39g+XKYNw+GDtVJXgcPhuHDdSb+6tV1C1iGme4LJycIDtZdnUKURaWp27RQp7tkLZVlLRnpkJ6YGZRlBmYxq+HQbAtLaznBHd2gXDVdNuUq3DhjJsBLJN9xdAAYwMUzZ2Dm7JXVWmd8bil4c/HS5zt76i7i9JuZrXbL9eUdqdUO7K6716EDsMIIDw8HoE+fPnmOGfdt3LjRtM/Pzw8/P78SqZuthYToAAxgQP0BvNjxRab9bxrtgtrRuUZn21auqMqV0y1fDz0Ex47BihV6W7IEKlaEO+80H3yB3v/aazKgXwhHURLdpkXl5AxOmRMHjCqEQtAgC612OwvWaqeU7jLNHpAV9nnK2Zz7jIFiQVvtcqcoqRCaM8jLHsA5l8t6nt9j7n1FnRFrZMdLgpWZAOzEiRMApi7G7CpUqIC/v7+pTFFcvnyZ6OhooqKiADh8+DBXr16levXqVKxYMU/55ORkkpOTTa8TEswsIlxCQkJ0hgej13u8ztbTWxn+/XD2PrKXAC87+E/sdjRoADNm6Faxf/7Rgdjy5ebLOjtDy5Y635gQwjF4BsGgqKxu07qT7L/b1KSIrXYGQ1bAYm0Z6XqN1LQbmY+JELMKDr5qudWuaj8dyKQl6vPSEvWSXmlJua51Qwd65iZPmOPkaj5YyxPQlcu2r1zm/nKw00xaqOSLOQPHkbYZiVVmArD4+HgAfH3NNy37+Phw+vTpIl//xx9/ZPz48abX/fv3B7A4Jm3u3LnMmjWryPezppAQ+PJLSE/X8YeLkwsrhq4g9LNQRn4/kt8e/A1ne1unrigMBp1Nv3lzmDNHz56cmivtRno6tG4NJ07oLLXSCiaEY3C0blO7b7UzTpLI5NcEqg24vVY7I6V0YmBTQJaU2fKWO1C7kRXMpSflKp953DQ71lgmKdtxS5MqMgMugwu0W1jweltZmQnAitu4cePyTX+R27Rp03jmmWdMrxMSEggODi6Gmt1aSIgel37qFNSurfcFegeyfOhyei/pzasbX2VWd/sIFq3GYIApU/Tsgz17dOBlMOj0FQsW6IH8NWtC3746836PHnrAnBBCWENZbLUzMhjA2U1vbsU81CcjFeK2wvqueY/13V64wNHKnGx25xJmbPkytoTlZpzFUFLc3d3x8fHJsdlKw4b6cceOnPt71OrBrG6zeO2v1/g94veSr1hxMxj0WK/0zCZ1pfSak5cvw08/wYAB8OefcO+9UKmSzsb//PPw4486AawQQtwOZ/esVnZHarWr2ArafKofParYR6udJU6uenKBfpHr0bbsoxYlwDj2y9w4rytXrhAXF2d2fFhxmzdvHo0aNaJNmzYlfm+joCDo1k2vc507s8ZLnV+ib92+jFo1itMJRe+itVt9+oDxs2/TRr8uX14HXx99BMePw8mT+nnt2nr82KBB4O8PTZrAo4/qVrRoM2voCSFEaWJsteu7Heo9oh8HRen99sxOA8cyE4B17aqbH3//PW9LjnGfsUxJmjx5MocPH2bnzp0lfu/spk/XPXHr1uXc72RwYsm9S/Bw8eCB7x4gNd3Sgr4OymDQ48EaNtSP5sZ81aqlA61ly3SgFRkJixdDhw6wcSM8+KDOK1ajhk5z8e67sHkz3LhR8HrExOh/AEvbbYxPFEIIq3G0Vjuw28DRoROxZleQRKwNGjTgzJkzbNu2jdDQUCBnItZDhw5Rv379Eq65ZqtErEZKQadOOgPDli1545Btp7fRJawL3Wt155v7vsHPo2yk6CiQixd1wLV5M2zfDrt3w82bekZDkyY65YVxa9QIXHINvZTEsEII4bCK+v3t0AHYggUL2Lx5MwAHDhxgz549dOzYkbqZy88MHjyYwYMHm8pv2LCBvn374u7uzogRI/Dx8WHVqlVERkby+uuv8/LLL5f4e5g3bx7z5s0jPT2d48eP2ywAA/j1V50w/o8/dK7S3NafXM+wlcMILB/IzyN/pnaF2iVfSUeQmgqHDulBdTt2wM6dcPCgjm49PfUszBYtdLqLFi10UNaliw7cLCWGbdVKB3cyK1MIIexKmQzAxo0bx6JFiywenzFjBjNnzsyxb8eOHWYX4x41alQx1zZ/tm4BA90KduedOkbIlpM2h6NxRxmwbABXb15lzfA1dKreqWQr6agSE3VX4o4dWd2Kx47pD93FRWfej4y0fP6vv+oZmUIIIexKmQzAShN7CMBAT/AbNEgHYF26mC9z6cYlhnw7hG2nt/HFwC8Y03xMyVaytEhM1Ilh9+7VAdny5ebHjQUGwnvv6ZazunXzdmEKIYSwGQnAHJy9BGBK6V6xypV1V6QlKekpPPbzY3y17yte6vQSr/V4DSdDmZnTUTx++03nHMutYkWdGgP0GLDGjaFZMz2+zLhVrSrdk0IIYQNlcjHu0iD7GDB7YDDAK6/AsGGwbZtOfWWOm7MbC+5ZQIh/CC+uf5Fjl46x+N7FeLoWw7IYZYUxJYYxMaxxWaTt23XesQMHdIvZgQOwfz98+21Wi5mvrw7EGjfO+RhQxGnWMTF6coElAQE6f4kQQogikRYwO2EvLWCgx4E3baoTwa9de+vya46uYdSqUTT0b8iPI36kqnfVYq9jqZW7FSy/sV8ZGXpm5KFDepC/8fHIEUhJ0WUqV85qJcsenOW30LzMyhRCiAKTLkgHZ08BGOiUV6NGwa5degLereyN3cvA5QMB+Oa+b+hYvWMx17CUUgrattUzJ9u0KdrMx7Q0iIjIGZQdPKiTyhpbWoOCsgIy49aokZ6BYayDzMoUQohbkgDMwdlbAJaernOTNm4Mq1cX7Jyz184ybOUwtsZs5fkOzzOr+yw8XDyKt6Kl0fr1ep3KDz80nw+kqJKT9czL7EHZgQNZsy8NBp3tv0kTKFdOZ/23RGZlCiEEIAGYw7O3AAxg4UIYP14PN2rWrGDnpGek8/aWt/lP+H+oV7Eei+9dTMtA2y12Kgrg+nXdbWkMyoyBWWxs3rIGg56JuX69Tp0hLWBCiDJOAjAHZU+JWHNLTYX69XVusG++Kdy5B84fYPTq0Ry6eIjpXaYzrdM0XJ1di6eionh8952ejWGJr6+OzJs21VuzZnorX97yOUIIUcpIAObg7LEFDODzz/UyiP/8A3FxulEkMBA6d9aT9PKTkp7CaxtfY+7mubQIbMGiwYtoVLlRyVRc3D7jWLDsszJbtICVK3UrmXFG5j//6K5N4/iyOnV0zrLsW40a0lomhCiVJABzcPYagCUnQ7VqkJSUM0doUBB88AEMGXLra+w4s4Oxa8YSeSWSOT3n8FTbp3B2ukX0JuxDQWdlJifD4cO6vzr7ZsxfZmwtCw3VQVxoqB5g6OZWsHpIWgwhhJ2SAMzB2WsAtmoVDB2ad7+xMeO77woWhCWlJvHS/17i/e3v07l6Zz4f+Dkh/iHWraywvtuZlakUnDmjW8iMAdm+fXo2plLg6qqDsOxBWfPmOljLTtJiCCHsmARgDs4eA7D0dJ0L7PRp88cNBt3oEBl56+5Io/CocCb8OIFTV0/xWOvHmNFtBv6e/larsygG1p6Vef267rrcu1dv+/bp18nJ+nidOjoBbatWWQuW3323pMUQQtglCcAclD0Pwg8Ph+7db11uwwbo1q3g172ZdpMPt3/I7E2zMWBgepfpPHHnE7i7ZLVexF6L5bPdn/FIq0cI9A4sdN2Fg0lN1ePIjOti7tmjn1+7po8HBMCFC5bPl7QYQggbKWoAJov32djkyZM5fPgwO3futHVV8jCXheB2yhl5uHjwQscXOPHkCUY2HckL61+g8fzGrDqyCuPfA7HXY5m1cRax1wt5ceGYXF11/rHRo/XC4xs3wtWrOihbvlzv9/bOe56xGdbFBeLjS77eQghRRBKACYsCC9jwVNByuQV4BTC//3z+efQf6lWqx9Bvh9JtUTd2n91dtAuK0sXJSedBGT4c3n5bz77MTSk9PbdXL728UoMG8OCDeobIli169ogQQtgh6YK0E/Y8BuzMGf09l1tRxoDlZ9mBZbzy5ytEXo2kfVB7tp7eyhcDvzAlcg0sHyjdkWWZubQYLVvC1q16YP/OnVnbvn16TJmLix7Yf+ed+ty2bXVQ5yR/ewohrEPGgDk4ewzAQM+CvO8+/Tz3T4rBUPBZkAUxM3wmszbOsnh8RtcZzOw20zo3E46poGkxUlP17MsdO/Tg/O3b4ehRfczXV8/obNsW2rXTm38hJ4JIWgwhRCYJwBycvQZgoIOwp57KORvSzU0v2G0uRUVRxV6LNY352hqzlSfWPYGvuy/xyfH0rNWTFzq+QJ86fax3Q+F4bictxtWr+rzsQZlxYH/9+tC+PXTooB8bNbLcrCtpMYQQ2RT1+9ulGOskSokhQ2DQINi0SQ+4P30aXnhBj5u2pkDvvF2Mv476lX8u/MN///4vfZf25e56d/Ny55fpENzBujcXjsFggDlzdFqMOXMKl3bCzw9699Yb6GAuMlJ3YW7dqseMLV2quzd9fHSg16FDVlBmnATg5gbVq+sWMEtpMYKDC55kVghRJkkLmI3ZcxoKS5TS32GxsbqXxxrjv3LbE7uHVp+3Yvek3bQMbElaRhrfHPyGOZvncPjiYbrW6MrLnV+mV+1eGCT3k7CWxETdSrZlS1ZgdumS/iEPDdVrcHXurLs4hw+3fB1JiyFEmSFdkA7Onrsgzdm1S/cAffUVjB9v/etbygOWoTL44egPzN40m92xu2lRpQXPtn+W+xvfL4t9C+tTSqfC2LQpa4uK0sfc3SElJefgSOPEAEkKK0SZIQGYg3O0AAzg/vth2zY9Ac3Do2TvrZRi/cn1vLP1HX6L+I1q3tWY0nYKk1pNws/Dr2QrI8qW06d1IPb117B2bd7jzz2nu0iDg0u+bkKIEicBmINzxADs+HE9Vvm//4Vnn7VdPQ5eOMi7W9/l6wNf4+bsxoQWE3iq7VPUqlDLdpUSpV/utBgGg/5LxJh7rE4dvURE9+56q1rVptUVQhQPCcAcnCMGYACPPQbffAMnT+oxzrZ07vo55u2Yx/xd87l68ypDGw7l2fbP0jaorW0rJkovc2kxWrfWmfw3bNDreR08qI/Vrw89e+qksd26QcWKtqixEMLKJABzcI4agMXGQt26Ok3FnDm2ro12I/UGi/Yt4r1t73Hi8gnurHYnj7V+jAcaP0A513K2rp4oTQqSFuPCBR2Q/fkn/O9/cOKELtOyZVZA1rEjeHra5j0IIW6LBGAOzlEDMICXX9bL9/37r331smSoDNYeX8v8XfP59d9fqeBRgfGh43m09aPUq1TP1tUTpcX69XrM14cf6mDqVqKjdSBm3M6d0ykrOnTQ5/ftq4MzydYvhEOQAMzBOXIAFh8PtWvrjPmffWbr2pgXcTmCz3Z/xpd7v+Ry0mV61+7NY60fY2CDgbg4STo8YSNKweHDWcHYhg1w7ZrOzN+7tw7G+vS59YKrkplfCJuRAMxBOWIeMHPefVcnZz10SK+HbK9upt1k5aGVzN81n22nt1HNuxqTWk1iQosJVPOpZuvqibIuNVXnHvvtN73tzlyYvlkzHYz17QudOuXMsC+Z+YWwKQnAHJwjt4AB3Lypxxi3bQsrV9q6NgWz79w+Ptn5CUsPLOVm2k361e3HhBYTGFB/AG7OksVc2IGLF+GPP3Qw9vvvurvSy0t3VfbvD3fdBdWq6V+83bstZ+Zv1UpykwlRTCQAc3COHoABLFyok7Lu2qX/v3cUCckJrDi4gi/3fsmOMzuo7FmZ0c1GM6HlBBpVbmTr6gmhKaWXnli3Tucf27JFB1zNm0PDhrBiheVzJTO/EMVGAjAHVxoCsPR0nfqoVy9YsMDWtSmagxcO8tXer1jyzxLibsTRLqgdE1pM4IHGD+Dt7m3r6gmR5fJl3Sq2di388ot+nZtk5hei2BX1+1um2QircXaGsWN1XrDERFvXpmiaBDTh3b7vcuaZM6wcthI/Dz8m/TSJKu9UYdyacYRHhZOhzHTzoJdPmhk+k9hrsSVca1EmVayo16NcskSnunjvvbxl0tN1XrLo6JKvnxAiX9ICZidKQwsYQGSknhG5aBGMGWPr2lhHTHwMi/YvYuG+hURciaCmX03GNBvDmOZjqFOxjqlc7gXEhShR5jLze3vDjRuQlqYXEx80SG+hodIiJoSVSAuYsAu1aukk32Fhtq6J9QT7BvNKl1c48eQJNo/fTK9avXhv23vU/aguXcK68NXer7iWfM3W1RRlncEAr72mgy/QAdm330JcnB4f1rAhvP++7pKsWVPnLvvrr6zyQogSJS1gdqK0tIABLF6suyIjInRrWGl0I/UGq4+s5vPdn/NX9F94uHjQ/I7mbD+znc8GfEbrqq0BCCwfSKD3LXI4CWEtt8rMn5Kig64ffoDVq+HMGbjjDrj3Xp3Ir2tXcJG8eEIUhrSACbsxdKju+Vi0yNY1KT6erp6MajaK7rW6Azq/2PYz2wF45OdHaPV5K1p93opPd31qy2qKssZg0GuCNWyoH3N3M7q56VkyH32kx4Vt3QoPPqhnVvbqpfOFPfywnjWZkmKb9yBEGSEtYHaiNLWAAUycqFdoOXmydK+oEnstltjretD97rO7mfTzJHrW6sme2D1cuXmFOhXqMLb5WEY2HZljvJgQdkUpnUfs++91Ir+ICPDzg8GDYeRI6NFDz7IRQuQhaSgcXGkLwP7+WyfsXr9erzdcFmQfhN/sjmb87+T/+PrA16w6sorE1ETaBbVjVNNRPND4ASp7VbZ1dYUwz5hvbOVKPaX53391y9jw4ToYa91aBvALkY0EYA6utAVgSkFIiB6GsnSprWtTMizNgkxMSeTHYz/y9YGv+S3iN5RS9KnThxFNRjA4ZLDkFxP2Syk9nmzZMj2Q//x5veTFyJF6qyeL2gshAZiDKi1rQZrzxhswa5ZePcXX19a1KX6x12L5bPdnPNLqEYsD7y8mXuS7w9+x7OAyNkdvppxLOQY2GMjIJiPpV7cf7i6yVp+wU2lp8OefOhhbtUovGt6mjR5DNnKkXkDcSBYHF2WIBGAOrrS1gAGcPQvBwfDJJzBpkq1rY39OXT3FioMrWH5wOfvP78fPw4/7Gt7HyKYj6VKjC85OMuZG2KmkJPj5Z/j6a52FH2DgQBg3To8Xq1NHFgcXZYYEYA6uNAZgAHffDVeu6MlWwrJDFw6x/OBylh1YRuTVSKqUr8KQkCHc1+g+OtfojIuTpAYQduriRd0qtnAh7NunW7cMBp2d39zXiywOLkoZCcAcXGkNwFauhPvvh8OH9cx4kT+lFNvPbGfloZV8d+Q7ouOjqexZmSENdTDWrWY3CcaE/dq3TwdiYWGQkGC5nCwOLkoRCcAcXGkNwJKToWpVnZbiv/+1dW0ci1KKXWd3sfLwSr47/B2RVyOpVK4Sg0MGM6zRMHrU6oGrs6utqylEXsnJ0KSJnkGZnZOTziipjtgAACAASURBVMS/Y4e0folSQwIwB1daAzCAJ5+E777T43IlyXbRKKXYe24vKw+tZOXhlURcicDPw4+B9QcypOEQ+tTpg6erp62rKUSW336Dfv3y7q9RA559FkaP1rnGhHBwEoA5uNIcgO3Zo4d8/PQTDBhg69o4PqUU+8/vZ/WR1Xx/5HsOXTyEp6snd9W9i6ENh9K/fn983EvXz5BwQLkXB3d21oPzmzSBH38EV1d44AF45BFdTlrEhIOymwAsNTWVY8eOcfHiReLj4/H19aVy5co0aNAAV1fpLrGkNAdgSkFoKNStqxNtC+s6FneM1UdXs+rIKnae3Ymbsxu9avdiSMgQ7mlwT75JXwuSOkOIIsvdCmYc+xUbq8eJffGFng3ZrBk89phuFfPysll1hSgKmwZgFy9eZOHChaxdu5YdO3aQnJycp4yHhwd33nkn/fv3Z+zYsVSuLJnAsyvNARjABx/A88/r1BTZ0wUJ64qOj2bN0TWsOrKKTdGbAOgY3JHBIYMZHDKY2hVyro5uKXmsEFZxq8XB09Phjz/g0091E7mPj85ZM3kyVK9uu3oLUQg2CcBOnDjBf/7zH1avXk1K5sKt/v7+NGjQgIoVK+Lj40N8fDxXrlzh6NGjXLp0CQA3NzeGDBnCq6++St26dYt6+1KltAdgcXF6MP5bb8FTT9m6NmXDhcQL/HTsJ9YcW8MfEX+QnJ5MszuaMbiBDsZCq4Sy99xeCcBE8Vq/HqZMgQ8/1At+WxIVBfPm6Vax69dhyBCYOhXat5fuSWHXSjwAe/LJJ/n8889JT0+ne/fujBw5km7dulGrVi2L55w8eZINGzawbNkyNm7ciLOzM5MmTeKjjz4qShVKldIegAEMHaonRX3wge6BCAyEzp1ljd+ScD3lOr/9+xtrjq3hx2M/kpCcQJXyVWjk34g/o/7k0/6f0qZaGwACywdKd6SwnevXYdEiHbAdP65bzqZOhfvuAzc3W9dOiDxKPADz9PRk0qRJvPDCC1StWrXQ5585c4Y333yTBQsWkJiYWJQqlCplIQB76SWYOzfnvqAgHZANGWKbOpVF0/+czuubXrd4fFqnaczpOacEaySEGRkZeszY++/rbsqqVeGJJ+Dxx8vG2mbCYZR4AHbu3DmqVKlSlFOL5Tq2NnfuXL7//nuOHTuGp6cnXbt25c0336RmzZoFOr+0B2CrVuk/YHP/tBl7Fr77ToKwkhJ7LZbY67EA7D67m0k/T6J/vf4cizvGv1f+xc3Jjd51ejOowSAGNhhIlfKO//spHNzBg7pFbPFi8PDQgdjUqTKgVNgFu5kFWVb169ePESNG0KZNG5KTk3nxxReJiYnhwIEDuBQg+VVpDsDS06FmTTh92vxxg0G3hEVGSndkScs9CP/klZP8cPQH1hxbw+bozSilaBfUjnsa3MPA+gNpVLkRBhmPI2wlNhbeeUcvMAvw6KM6p1gRemGEsBYJwOxMTEwM1atXZ//+/TRr1uyW5UtzABYeDt2737rchg3QrVtx10Zkl98syLgbcaw9vpY1x9bwe8Tv3Ei9QS2/WgysP5CBDQbSpUYX3JxlTI6wgbg4PXbhww/h5k2YMAFeeEH/pSdECSvq97dTMdap2C1dupRHHnmE1q1b4+7ujsFgYOHChfmes3PnTu6++24qVKiAl5cXd955J8uWLbN63eLj4wGoWLGi1a/taGJjrVtOWE9g+UBmdJ1BYPm8g+79Pf0ZGzqW1Q+s5tILl/hl5C/0q9uPVUdX0XtJbyq/VZn7V97Pkv1LuHTjkg1qL8osf3947TWIjoYZM+Dbb6FePRg/Xg/cF8IBOHQLWM2aNTl16hT+/v54eXlx6tQpwsLCGDdunNny4eHh9O3bFzc3N4YPH46vry+rVq0iMjKS2bNn89JLL1mlXhkZGdx11124uLiwdu3aAp0jLWDSAuYojJn4fzr2Ez8d/4mdZ3fiZHCifVB7+tfrz9317qbZHc2kq1KUnMRE+Pxznefm/HkYN04HZsZcYjExcPGi5fMDAvQ4CCGKoMjf36oI5s+fr3755RellFK///67mj9/flEuc9v++OMPFRUVpZRSau7cuQpQYWFhZsumpqaqOnXqKHd3d7Vnzx7T/oSEBNW4cWPl4uKijh8/btr/8ssvKyDfzZyMjAw1ceJEVa9ePXXhwoUCv5f4+HgFqPj4+AKf4yjS0pQKClLKYFBKD8PPuRkMSgUH63LC8ZxNOKu+2P2FGrxisPKa7aWYiar2TjX18I8Pq9VHVquEmwm2rqIoK5KSlHr/faX8/ZVyd1fq6aeViolR6o47zP/nY9yqVFHq5k1b1144qKJ+fxcpADtz5oxq166dunnzpmrXrp06c+ZMUS5jVbcKwH777TcFqPHjx+c5tmLFCgWoadOmmfZduXJFRUZG5rvllpGRoR599FFVs2ZNFR0dXaj6l+YATCmlvv9eB1q5gzDjvu+/t3UNhTXcTL2p/oj4Qz3969OqwUcNFDNRrq+6ql6Le6l3t7yrjl48qjIyMmxdTVHaJSQoNWuWUt7eSnl5KVW1qlJOTuaDLycnpdq0UUp+LkURFfX7+9bT83KJjo4GoGfPnvTo0YNevXqRlpZGdHQ01e146Yjw8HAA+vTpk+eYcd/GjRtN+/z8/PDz8yvw9ZVSTJ48mbVr17Jx40aCg4PzLZ+cnJxjyaaEhIQC38sRDRmiU0089VTO2ZBBQTrNj6SgKB3cXdzpVbsXvWr34t2+7/Lv5X9Zd2Ida0+sZdr/pvHM789Q068md9W9i351+9GjVg/Ku5W3dbVFaePtDf/5f/buPC6qen3g+Gdg2ERZFJVVXEBR84ICbolobtmiZlaaddM0jSgr08rS1PSG3cw0w0rtp6ZRWum9pdlVUxRcUDCXck0BRUlFEVCQdX5/nGYSBWWZ4QzM83695jV4zplzHvJefPh+n+/zfUfpGRYVBQsXKn3FylJSotSTyZS5qGGVTsCeeeYZAK5evcrBgwfJy8sjPj4ejUbD1q1bjR6gsZw8eRIAf3//2865urri5uZmuKYqXnjhBb755ht+/PFHHBwc+PPPPwGlCN+2jO7NUVFRzJw5s8rPq42GDoXBg5WasIEDYexY5eeitJ6ou/wa+vFSl5d4qctLXC+4TmxKLD//8TMb/9jIp4mfYmttS1izMO73u5+BfgMr1OZCNhAXFebmprStePllCA5WVk/ezNoaOnWCMn4xF8LUKr0Kctu2bWzbto327dvz0Ucf0b59e7Zt22bWyRf8vSrRuZwOyvp9K6vqs88+4+rVq4SFheHh4WF47dq1q8zrp0yZQlZWluF19uzZKj+7NrG2hj59oGNHpW5Wki/L4WjryIOtH2ThAwv5Y8IfnHjxBHP7zcXW2pZp26Zxz6f34Dvfl7E/jOWb377h4vWLZd4n/Vo6M7fPNDSTFeKumjWDVatuP15cLKNfQjWVHgED2LhxIwAvv/wy//znP9m4cSMDBw40amC1ja6Si0nt7Oyws7MzUTTmLygI9uxROwqhJv9G/vg38uelLi+RV5jHjtQdbPxjI1tOb+GLX78AILBpoGFKM6xZGI62jipHLWqt/v2VfSX371cSL721ayEkBBo1Ui82YZGqlIA5OzszZ84cAObMmUNycrJRgzIF/chXeaNc+mWkNS06Opro6GiKb/6BYAECA2HZMigokP11BTjYODDAbwAD/AYAcD7nPL+c/oUtyVv4+rev+XD3h2ittAQ2DcTbSWkXsO/8PsPnZQNxcVcajTLadf/9fx97/nmIiVEKVKOilIauMiwvakiVGrF2794d7796pnh6enLvvfcaNShT0Nd+lVXnlZmZSUZGRpn1YaYWGRnJkSNH2Ldv390vrkOCgqCwEI4cUTsSYY48G3jydODTrBiygrRX03gh5AWKSopISk/iv8f/C8Dz658neHEwwYuDmbVjVqVHoYUF0o+CgfK+aJHSuPXhh2H8eOjaFRIS1I1RWIxa3Qm/MsLDwwHYtGnTbef0x/TXCNPr0EF5P3hQ3TiE+dNoNEztOZWkcUkkjUvis4c+A2Bwm8EEewSjtdLyaeKneM7z5Km1T7Hs12WcyTqjctTCLGk08N570Lat8q7RQNOmsHw57NwJRUVKEjZ27J0btwphBFWagqyN+vTpQ8uWLYmJiWHChAkEBQUBkJOTw6xZs9BqteV20BfG16AB+PnBgQPw18JaIcrl0eD2KcZ3wt+hk0cncgtz2XlmJ1tOb+GX5F+IORyDDh2tG7U2tLsI9w3HwcZBpeiFWenbt+yh9+7dITERPv8c3n4b1q2D6GgYPrzmYxQWoVYnYEuXLiU+Ph6Aw4cPG47pe34NGTKEIUOGAKDValm6dCkDBgwgLCyMESNG4OTkZNiKaPbs2bRu3brGvwdLrQEDpQ5MRsBEddWzqUe/Vv3o16ofAFfyrrAteRubTm1i7dG1LEhYgL3WnnDfcENC1rpRa9kqSdzO2lrpHfbYYxAZCSNGKEX6ixYpLS2EMCKj7QWZnJxMixYtjHGrChs1ahQrVqwo9/z06dOZMWNGqWN79+5l+vTp7N69m4KCAtq3b88rr7zCyJEjTRztndXlvSDLM2sWfPQRXL4sq8BFxVWmD5hOp+NYxjE2/rGRn//4me2p2ykoLjA0g+3fqj+9m/fG2b7mF+CIWmD1aiUh02phyRIYNEjtiIQZquq/30ZLwNzd3fnpp5/o1KmTMW5ncSwxAfvxR+Xn2ZkzcJeNA4QwilubwZ7KPIW1xprOXp0N7S66enfF1lqW5oq/pKfDc8/Bhg3KJt/z54MKK+aF+VI9AbO3t8fW1pY1a9Zw/83LfMuQkJBAly5djPHYOsMSE7AzZ8DXF374QVmEJERNO515mi2ntxjqx67kXcHRxpHw5uH0a9mPvi370r5xe5mutHQ6nVKo//LLSvK1bJlSSyYEVf/322irILds2YKNjQ2DBg1i2bJlZV7z22+/MXjw4FrRtqKmREdH065dO0L1S6MtiI8PuLpKHZhQT0vXlowLHseax9ZwcdJFEp9LZGrPqeQX5fPmljfp8GkHPOd58vS6p/ny4JeczzmvdshCDRoNjB4Nhw9D69bQr59SI3btmtqRiVrMaCNgAMePH2fgwIGkpqYyY8YMpk2bBsCpU6d45513WL16NSUlJXh5eVnM1jsVZYkjYAC9eysNqL/7Tu1IhCgtrzCPuDNxhhGyX//8FYB2jdvRt0Vf+rXqR7hvOA3sGtz1XrJ/ZR1SUgKffgqTJ4OXF3z/PfzjH2pHJVSk+hSk3oULF3jooYfYv38/o0aNQqvVsnz5cgoLC3F3d+fNN99k/PjxFr0NT1ksNQF79VVYvx6qsQ+6EDXi0vVLbE3eyubTm9l8ejNnss6gtdLS1bsrfVr04b4W99HFqwt22tt/tu1P30/w4mCSxiXRyUPqZOuEkyeV1ZInT8IXX0i7CgtmNgkYQHp6OoGBgVy+fBmAxo0b88YbbxAREYG9vb2xH1cnWGoCtnw5PPssZGUpvcGEqA10Oh1/XPmDLae3sPn0ZmJTYsm8kYmD1oHuPt25r8V99G7emxDPEGysbSQBq6tyc5UC/ZgYmDgR3n9fWTEpLEpV//026v9Srl27xoIFC5g3bx6ZmZloNBp0Oh1du3blhRdekFGvMlhyHzBQtiTS6ZTSiu7d1Y5GiIrRaDSGzcQjQiMoLinm4IWDbEvexraUbcyJn8PbW9/GQetAkHsQng08AUg8n2i4h+xfWQfUqwerVkHnzvDaa/Drr0rrisaN1Y5M1AJGGwGLioriww8/JDMzEzs7OyIiIpg4cSKvvvoq3333Hd26deOHH36gkew4XyZLHQHLz4f69eHjjyEiQu1ohDCOopIinl//PF/8+kW51zwf/DzRD0ZjpbGYHeHqtu3b4fHHwc5OqQuzwIVVlkr1KUgrKyu0Wi2jR4/mnXfewcvLy3Du1VdfZcGCBbRu3Zqff/6Z5s2bG+ORdYqlJmCgdMTv2lXZAUSIuiI9J530a+kA7D23l4gNEQxuPZi0nDQOXThEYUkhbvXc6N28t2HKUjr013JpaTBsmLLH2qJFSn2FqPNUn4IcMWIE7777Lq1atbrt3EcffYSPjw+TJ0+mW7durF+/nuDgYGM9WtRysiWRqIvK3L+yl7J/ZV5hHrvTdrMteRtbU7by0saXKCopwrOBJ72a96KXby96Ne+FX0M/SchqE29vZSTspZdgzBjYuxcWLFBGxYS4hUmK8MuzZs0a/vnPf2Jra0t2dnZNPbZWsOQRsHnzYOpUyMlRtmIToq65WxH+tYJrxJ+JZ1vyNmJTY0k6n0SxrhivBl5KQvbXq5VrK0nIaoslS+DFFyEkRNn2o2FDtSMSJqL6FGRFbd++nUceeYQrV67U5GPNniUnYL/8ojSVPnYM2rRROxohjK+yfcCy87OJPxNPbEossSmxJKUnUaIrMSRkYc3CCPMNo61bW0nIzFlCAjz0EHh6wubN0KSJ2hEJE6g1CRjA0aNHadu2bU0/1izdvAryxIkTFpmAZWQoi4a++QaeeELtaIQwP1k3spQRspRt7Ejdwf70/RTrinGr50aPZj0IaxZGT9+eBLkHobWSNghm5cgR6NMHXFxgyxaleauoU2o8ATt27BgBAQFV+ahJ7lPbWfIIGCilE//8J7z3ntqRCGH+rhVcY0/aHnak7iDuTBx70vZwo+gG9W3r0827Gz19exLuG05nr85lNoYVNezkSSUJs7FRhvxlIVqdUuMJmFar5YknnmDKlCncc889lf78gQMHmDNnDt9//z2FhYVVCaFOsfQE7KGHlB0+fvpJ7UiEqH0KigtIPJ9IXGoccWfiiD8TT1Z+FnbWdnT17kq4bzjhzcPp6t2Vejb11A7XMqWmKklYQYGShPn7qx2RMJIaT8BmzpzJhx9+yPXr1wkMDGTkyJGEh4cTGBiIjY3Nbdfn5+fz66+/sm3bNmJiYjhy5AiOjo5MnjzZsGekJbP0BOztt5Wu+OfOqR2JELVfcUkxhy4cYnvqdranbmdH6g6u5F3BxsqGUK9QJSHzDae7T/dy97KU/StN4Px5peA1IwOio6GMrgGAUivm7V2zsYkqU6UG7OLFi/zrX//iyy+/JCsrC41Gg42NDc2bN8fV1ZUGDRqQnZ3NlStXSE1NpaioCJ1Oh7OzM6NHj2bKlCk0lo7BgCRg336r9DC8eFGaSAthbCW6En6/+LshGdueup2L1y9ipbGio3tHQw1Zj2Y9aOyo/B9Qtk8ykbQ0aNECiorKv8bdHVJSpH1FLVHjfcD8/f2JjIxkwYIFzJkzh2+//Zb169cTHx/PiRMnbrve3d2dsLAwHnzwQR5//HHZE1KUEhiovB88qPyCKIQwHiuNFR2adqBD0w682PlFdDodJy6fMNSQrTu2jvkJ8wEIcAugZ7Oe+Dj7qBx1HeXlBR06KNsWlcXKCnx8wNa2ZuMSNa7KCdipU6c4dOgQAA4ODiQnJzNx4kTWrFnDpUuXuHjxIllZWTg7O9OkSRMZ6SqHpe8FqdeqFTg6Kg2kJQETwrQ0Gg1t3NrQxq0NzwU/B8DZrLP8cPwHtqZsZfPpzSRfTQag75d96ezVmSD3IPq17Eev5r2wtpKGfVWm0UBUFNx/f9nnS0pg1izlOlGnVXkK0tHRkUGDBvH1118DylZEo0eP5osvyt/7TJTP0qcgAbp1Az8/WLlS7UiEsEwzYmcwc/vMO17jbOdMd5/u9GjWgx7NehDqGYqDjUMNRVhH6HTQpQvs3w83//JtbQ2dOin9wyQBqzVqfArSz8+P+Ph4wygXgAotxUQdEhQE8fFqRyGE5RofPJ5BbQYBSg3Ycz8+x5KHlyjbJxXlcSHnAkcyjhB/Jp458XPIKcjB1tqWUM9QQx1Zd5/uONs7q/ydmDmNRhnlunUUrLhYRr8sSJUTsJEjR/Lmm2/i7+/Pww8/DMDly5dLJWRCVEZgICxdCvn5UnsqhBrK2r+yk0enUkX4QxkK/L3SMv5MPHFn4lh2YBlzds7BSmNFYNNAQ0IW5htGE0fpAH+b/v0hNLT0KFiDBtC7t7pxiRpT5SlInU7H22+/zcKFC7l+/Xqp7TB8fHwICgoyvAIDA2nRooXRgq6LZAoS9uxRpiH374eOHdWORgjLVtlVkDqdjj+u/EHcmThDcf/pzNMAtG7UWtk+6a8tlFq4tJAtlAD+97/So2BWVsr+kQsWqBeTqDTVtiK6ceMGO3fupF+/fob2E0eOHCE/P195wF//J3NycuIf//gHQUFBdOzYkVGjRlXnsXWOJGBw/bryC+AXX8Do0WpHI4RlM0YfsHPZ54g/E29IyH67+Bs6dHg28CSsWZhhG6UOTTtgpbEy8ndQC+hrwfbtU0bDRo2CyEhYtkz5WtQKqu8FaWVlxahRo/i///s/iouLOXLkCAcOHODgwYOG98uXLysP1WgsftXfrSQBU7RpAwMHwvz5akcihDC2zLxMdp7daejYn3g+kcKSQpztnLm32b3c63Ov5RX2b9kCEybAxx8rnfLHjVNWIu3YAZ07qx2dqADVE7DY2Fi0Wi09evQo95q0tDRDMvb2228b47F1hiRgCn0z1thYtSMRQphaXmEee8/tJe6MkpDtPrubnIIcbKxsCPYM5l4fJSm7t9m9FaojqxPd+/PzlTqwM2cgMVFpyirMmuoJmKgeScAU770HH3wAV67IQiAhLE1xSTG/XfyN+DPx7Dy7k/gz8ZzNPguAf0N/7m12L129utLNpxvtG7e/rR9Znenen54OwcFKx/xt26Qpq5mr8TYUwjikEWtpgYFw9aryy5+vr9rRCCFqkrWVNYHugQS6BxLZORJQGsTqk7FdZ3ex8uBKinXFONo40tmrM129uxpedYaHB6xdC+HhyvTkZ5+pHZEwARkBMxMyAqY4d07Zg/a//4VBg9SORghhbq4XXCcpPYk9aXvYnbab+NR4MvIyAHCr50ZGbgYjO4xkUJtBtHRtiVcDr9o7Hfl//wdjxigJ2PjxakcjyiFTkLWcJGAKnU7ZjHvCBHjnHbWjEUKYu+nbpvPujnfLPe/f0J9nOz5Lj2Y9CPEMwV5by/Yhfukl+Pxz2LoV7lBjLdQjCVgtJwnY3/r2BWdn+P57tSMRQpi79Jx00q+lA3937/9k4CdorbQc+PMARzOOkpSexLWCa9ha2xLiGcK9PvfSzbsb3Xy64V7fzIvcCwuVH4rHj8OxY+DionZE4hZSAybqjMBA+M9/1I5CCFEblNW9v5tPt1JF+EUlRRy+cJj4M/HEn40n5nAMH+z6AABfZ1+6+XQzFPcHuQdha21GRe82NvD119C6NfzrX8oqJVEnmCwBS0xMJDc3l549e5rqEaKOCgyEefMgOxssfDBQCGEEWistHT060tGjIy91eQmAtOw0dp/dbaglW3t0LQXFBdhZ2xHsGUxXr6509+lOd5/u6teQeXrC668rCdgLLyirI0WtZ7IpyLZt23Ly5EmKiopMcfs6R6Yg/3bokJKExcVJyYMQouKq0wcsvyifgxcOKknZuT3sOruLM1lnAGjh0sKQjHX36c49Te5Ba1XDE0jXryudqu+9F1avrtlnizsyuxqwtm3bcuLECWmvUEGSgP2tsBDq1VMaQ0dEqB2NEMJSncs+x+603ew6u4tdZ3exP30/hSWF1LetTxevLnT36U5X76509uqMWz030we0YoWyRdHOndC9u+mfJypEErBaThKw0tq2hf79ZU9aIYT5yCvMI/F8opKQpSlJWUau0gLDr6EfXby60NW7K128uhDoHlihWrJKjdqVlEBICNjZwa5d0q3aTEgRvqhT2rZVFvwIIYS5cLBxIMw3jDDfMAB0Oh3JV5NJSEtgT9oeEs4l8O2Rbw21ZJ08OtHFqwudvToT6hVKK9dWaG5JmtKvpTNz+0wGtRl09wTMygo+/BDuuw/WrIEnnjDVtypqgCRgwiwFBMCqVWpHIYQQ5dNoNLR0bUlL15aM6DACUGrJDvx5wJCQ/ff4f5mfMB8AV3tXQr1C6eypJGShnqGVf2jv3vDww/DmmzB4MNjXsr5mwkCmIM2ETEGW9uWX8MwzkJMD9eurHY0QQlRdRm4GiecT2XtuL/vO72P32d1czrsMKElZ5o1MHm37KPf73U9bt7a0dG1559GwY8fgnnsgKgomT66h70KUR2rAaqmb94I8ceKEJGB/2bsXunSBpCToVIv31BVCiFvdrXt/U8emPBLwiGGPS/9G/lhprEpf9OKLsHIl/PGHsn2IUI0kYLWcjICVlp2tdMP/6it48km1oxFCCOMpq3v/Zw99houdC4cvHuaPK39w+OJhjlw6AoCLvQtdvLrQzbubUuTv3QWXnELw84Onn4ZPPlHz27F4UoQv6hQnJ6X3oBTiCyHqmrK694d6htLJoxNP8Hdh/dUbV9l3bh8J5xLYnbabj/d+zIztMwBo17gdXSe3odt/FtEtYQBtOz94+yiZMGuSgAmzFRAAR4+qHYUQQqjDxd6Ffq360a9VP0BZdXnyykl2n93N7rTd7GYXyx/UUfLzIJy2OdHFq4th1WUX7y40cWyi8ncg7kQSMGG2AgJgxw61oxBCCNPxqO/B9PDpeNS/e+d+jUZD60atad2oNc8EPQNATsxy9k0dze7pw9ijvcjnSZ8zO242AM1dmivJ2F+JWSePTjjYOJj0+xEVJzVgZkJqwG63cCFMmgS5uWBtrXY0QghhhnQ6pSt+fj4kJqLTaEjNSmXvub0kpCWw9/xeks4nkVeUh7XGmn80/YeSkHkrSVkbtzYydVlNZlcD1r59e+pL/wBRDW3bQkEBpKRAq1ZqRyOEEGZIo1Gas957L6xcieaZZ2ju0pzmLs15vP3jABQWF/L7pd9JSEsg4VwCO87s4POkz9Ghw9nO2dCbTJ+UNa3f9I6PrM6em+JvJhsBE5UjI2C3S0sDHx/4wKYDogAAIABJREFU8Ud46CG1oxFCCDP2+OPKHpHJyWB79y2Qsm5kkXg+kYRzSlKWkJbAhesXAPB19qWbTze6enWlm083gtyDSm2rtD99P8GLg0kal0QnD+kTZHYjYEJUl5cXODoqKyElARNCiDuYPBm+/Rb27IGePe96ubO9M31a9qFPyz6AUuB/JusMCeeUbZX2pO1h7dG1hm2Vgj2D6ebdjW7e3XC0cTT1d2MRZATMTMgIWNlCQiAoCJYuVTsSIYQwY8XF0LQpRETArFlGueXN2yptTd7K3vN7+fPan4bzndw70aNZD9o3aU/v5r3xb+RvlOfWNjICJuqkgADpBSaEEHdlbQ19+sCmTUZLwOy0dkpdmHcXMm9k8sOJH0qd3//nfvb/ud/w5/aN2xvqyTp7daZD0w6lpi5FaZKAGcGCBQtYvHgxqampaLVagoODee+99+jSpYvaodV6bdvCxo3KQh+NRu1ohBDCjPXvD+PGwZUr0LChUW89Png8g9oMAv7u3r/k4SUENg0k5WoKadlpnLh8gn3n97Hq0CqKSoqws7bjH03/QYhniOHVrnE7tFaSeoAkYEbRrFkz5s2bh5+fH/n5+cyfP58BAwZw6tQpGjVqpHZ4tVpAgPKzJCNDtjsTQog76tcPSkpg61YYNsyoty6re38nj0508uhEqFdoqeM3im5w4M8D7D23l6T0JLanbuezxM/QocNea0+QexAhHiEEewYT4hlCW7e2WFtZXq8hqQEzAf18cGxsLOHh4ZX6jNSAlfb773DPPUpD1rAwtaMRQggzFxCgFOEvXmyyR1RlFeS1gmv8mv4rSelJJJ5PJPF8IscvHwfA0caREM8QQj1D6eylTF82c26GppZMe1hcDdiqVauIi4sjKSmJw4cPU1BQwLJlyxg1alS5n9m3bx/Tp09n9+7dFBQU0L59e1555RWeNOJuzwUFBSxevBhXV1c6dOhgtPtaKj8/sLJS6sAkARNCiLvo3x9++MGkdRuV6d6vV9+2PmG+YYT5/v2DPDs/m6TzSew7v4+95/ay5sga5u6eC0ATxyZKMvZXPVmoVygNHYw7rao2oydghYWFHD9+nEuXLpGVlYWzszONGzemTZs22NjYGO05U6dOJTU1FTc3Nzw8PEhNTb3j9bGxsQwYMABbW1uGDx+Os7Mza9euZeTIkaSkpPDWW29VK564uDgGDhxIXl4e7u7ubN68mYZGnoO3RHZ2ShNWKcQXQogK6NdP2Ubkjz/A3zSrEj0aeDCj14xq38fJzoneLXrTu0Vvw7E/r/3JvnNKQrb3/F7m7ZnH1RtXAfBv6G9oFtvFqwuB7oGVKvI3twayRpmCvHTpEsuXL2fDhg3s3buX/Pz8266xt7enc+fOPPjggzzzzDM0rmZBz5YtW/D398fX15c5c+YwZcqUckfAioqKCAgIIC0tjd27d9OxY0cAcnJy6NatG8ePH+fIkSP4//U/1qlTp/Kvf/3rjs+/9T9bXl4e586d4/LlyyxZsoRt27aRkJCAm5tbhb4fmYIs36BBUFQEP/2kdiRCCGHmcnKUAvwFC+CFF9SOptp0Oh1/XPnD0Cw24VwCB/48QGFJIXbWdnT06GhIyEK9Qmnl2qrcqUtTNZBVZQry5MmTvPPOO6xbt46CggIA3NzcCA4OpmHDhjg5OZGVlUVmZibHjh1j+/btbN++nalTpzJ06FDeffdd/Pz8qvTsvn37VvjarVu3curUKUaPHm1IvgAaNGjAtGnTGD58OMuWLeO9994DYNKkSYwdO7ZS8Tg4OODn54efnx9dunTB39+fZcuWMXny5ErdR9wuIAC++07tKIQQohZo0AC6dVPaUdSBBEyj0eDfyB//Rv489Y+ngL+L/PUJ2Y8nfmRBwgIAXOxdCPYILrXy0tfZ1yzryaqcgL300kssXryY4uJievfuzZNPPkmvXr1o0aJFuZ85ffo027ZtIyYmhjVr1vD9998zbtw4Fi5cWNUwKiQ2NhaA/v3733ZOf2z79u2GYy4uLri4uFTrmTqdrsyRQFF5AQHKfpB5eeDgoHY0Qghh5vr3hw8+gMJCMGLpj7mw19rT1bsrXb27Go5l5GaQdP6vAv/0RL46/BXv73wfAGc7Z9o1boergyugjITpedS/fXVnTalyAvbFF18QERHB66+/jqenZ4U+07JlS1q2bMmYMWM4d+4c//73v1m6dKnJE7CTJ08CGKYYb+bq6oqbm5vhmqp44403GDRoEN7e3ly5coVFixaRlpbGo48+Wu5n8vPzSyVo2dnZVX5+XRcQoNSTnjwJ//iH2tEIIYSZ69cPpk2DvXuVTbotgFs9Nwb4DWCA3wDDsT+v/cnE/03k69++ZnfabsPx5358zvD19PDpRqlnq4oqJ2CnT5/G3d29yg/28vJiwYIFTJkypcr3qKisrCwAnJ2dyzzv5OREWlpale9//vx5hg8fzsWLF2nYsCGhoaHExcXRtm3bcj8TFRXFzJkzq/xMSxIQoLwfPSoJmBBC3FVICLi4wObNFpOAlcW9vjsf9v+QSd0nAaUbyOprwCqzktPYqpyAVSf5MsV91LRy5cpKf2bKlClMnDjR8Ofs7Gx8fHyMGVad0bAhNGkiKyGFEKJCrK2hb1+lDmzGDLWjUdWdGsiqzaqqH1y3bp0x4zAp/ciXfiTsVvoVDDXJzs4OJyenUi9RPtkTUgghKqFfP2UK8upVtSMR5ahyAjZ+/HiSk5PLPHfo0KEqB2QK+tqvsuq8MjMzycjIKLM+rCZER0fTrl07QkND736xBZMETAghKqFfPyguhm3b1I7EbFSlgawpVTkBmzRpEo8++qih/YTe5s2b6dmzZ7UDMyb9dkCbNm267Zz+WEW3DDK2yMhIjhw5wr59+1R5fm0READHjyvbnAkhhLiLFi2UrUQ2b1Y7ErOhbyBrDk1YoRoJmH7144svvmg49uWXX/Lwww8zbdo0owRnLH369KFly5bExMRw4MABw/GcnBxmzZqFVqu94xZGQn1t2yptKM6cUTsSIYSoJfr3V+rAhFmqViPWFStW0LFjR1auXElKSgpRUVGsWrWKYUbehb0sS5cuJT4+HoDDhw8bjul7fg0ZMoQhQ4YAoNVqWbp0KQMGDCAsLIwRI0bg5OTE2rVrSU5OZvbs2bRu3drkMZclOjqa6OhoiouLVXl+baFfCXnsGDRvrmooQghRO/TrB4sWwenT0LKl2tGIW1RqKyJfX1+Cg4Pp1KmT4f3UqVPcd999ODk58d///pdu3bqZMl6DUaNGsWLFinLPT58+nRm3rP7Yu3dvmZtxjxw50sTR3p1sRXRnJSXg6AhRUfDKK2pHI4QQtUBWFjRqBNHRMH682tHUWVX997tSCdjHH3/Mr7/+yv79+zl69CjFxcW4u7tz/fp1Bg8ezGOPPUbHjh3x8vKq0jdhySQBu7ugIOjaFT77TO1IhBCilujRA5o2he+/VzuSOqtG9oKcMGGC4ev8/HwOHTrE/v37SUpKYv/+/axevZqCggLc3Ny4ePFiZW4txF21bas0YxVCCFFB/frB/PlQVATaalUdCSOr8t+GnZ0doaGhpdonFBUVcfjwYX799VejBGcJpAas4gICYOtWtaMQQohapH9/pRlrYqIyhSDMRpVXQd5q69ataLVaOnbsyLPPPmus29Z50oai4gIC4OJFuHJF7UiEEKKWCA0FZ2dpR2GGjJaA9e3bl2HDhpGSkmKsWwpRin4l5PHj6sYhhBC1hlYL990n7SjMkNESsAceeIC1a9fSrl073nnnHfLy8ox1ayEAaN0aNBrpiC+EEJXSrx/s2QPZ2WpHIm5itARs/fr1rF+/Hm9vb2bPnk1AQACrV6821u2FwMFB6QEmhfhCCFEJ/fsrRfh/9ckU5sFoCRgoo2C///47UVFRZGZm8uSTTxIeHs7BgweN+Zg6RfaCrBxj7wlZXKz8TPr6a+Vd1kIIIeqcVq2UrYmkDsysGDUBA7CxseGNN97g+PHjjBgxgri4OEJCQoiIiODy5cvGflytJ0X4lWPMBGztWmVErXdvePJJ5b15c+W4EELUKbItkdkxegKm5+HhwapVq4iLi6NDhw58/vnntG7dmk8++YQS2VFZVFFAgLKrRn5+9e6zdi0MGwZpaaWPnzunHJckTAhRp/TvDydOQGqq2pGIv5gsAdO79957+fnnnxk0aBCZmZm8/PLLBAYGslUaOokqCAhQpgn/+KPq9yguhpdfhrL2gNAfe+UVmY4UQtQh990HVlYyDWlGjN4Wt6CggP3795OQkMDevXtJSEggOTnZcF6n0/H777/Tr18/RowYwSeffIKLi4uxwxB1VNu2yvuxY9C+/d2v//13ZcSsuPjv1+HDt4983Uyng7NnIS4OevUySthCCKEuFxfo3FlJwMaOVTsagRETsBdffJGEhAQOHTpEUVERoCRb1tbWBAYG0q1bN7p370737t25fv06kydPJiYmht27d7NlyxZatGhhrFBqFemEXzlubtCwYcXqwHbtgp49qz6SlZ5etc8JIYRZ6tdP2Zi7uBisrdWOxuJVajPuO7GyUmYzXV1d6dq1qyHh6tKlC46OjmV+5osvvmDcuHEMHjyYtRZedCObcVfcvfdCy5awcmX512RmKpt3+/jAt98qvQitrZX3nTvhgQfu/pxt22QETAhRh+zaBZMnKxtzu7urHU2dUSObcd/JkiVL6N69O231c0QVMGbMGNasWUOs9CYRlRAQAIcOlX9ep1NG2LOzISYGPDxKn+/fH7y9lYL78n790GqVLY90OqX5qxBC1Hrduyu/gQqzYLQEbMyYMVX6nI+PD1u2bDFWGMICBATAmjXlJ0eff66sYly7Fpo1u/28tTUsWKCsdtRoSidh+vu1awePPqpMYc6dq2ynJoQQplBUVGQo3RHqsrKywsbGBk0N/OZt9CL8ypo0aRKdOnVSOwxRi7RtC9euKSNY3t6lz/32G7z6KkREwCOPlH+PoUPhu++U1ZA3F+R7e8P8+cpn//c/ZbS+c2cYMQLmzZNReyGE8eTm5pKRkcH169fVDkXcxMbGhgYNGuDm5oa1CWvlqlwDduzYMQL0uyNXg7HuU9tJDVjF/fEH+Psri3n69v37eG6uMlJlbQ0JCcrWRXdTXKysdkxPV6Yqw8JK16YWF8Py5fDWW1C/PmzZojSUFkKI6igoKCA5ORkbGxsaNmyInZ1djYy6iPLpdDqKi4u5du0aWVlZ2NnZ4ePjc9ckrMZrwO655x6eeOIJpkyZwj333FPpzx84cIA5c+bw/fffU1hYWNUwhAVq3hxsbZWVkDcnYK++CsnJkJhYseQLlGTrToX21tYwZozynH79oEcPJfFr164634EQwtJdvHgRa2trfH19TTrKIiqvfv36ODs7c+bMGTIyMmjatKlJnlPlRqzTpk3jxx9/JDAwkE6dOvHhhx+SmJhYbjKVn5/Pnj17iIqKokOHDgQHB/PTTz/xzjvvVDn4ukD2gqw8rVYZAbt5U+5vv4XFi+Hjj02THPn6KiNlbm5KXVhiovGfIYSwDDqdjtzcXJydnSX5MlMODg44OTmRk5ODkZpF3KZabSguXrzIv/71L7788kuysrLQaDTY2NjQvHlzXF1dadCgAdnZ2Vy5coXU1FSKiorQ6XQ4OzszevRopkyZQuPGjY35/dRaMgVZOcOGKQ1WJ09WCufHj4f774dvvjHtqsXMTKWFxe+/w48/Qni46Z4lhKibCgoKOHXqFD4+PtSvX1/tcEQ5rl27xtmzZ2nVqhW2trblXlfjU5D+/v5ERkayYMEC5syZw7fffsv69euJj4/nxIkTt13v7u5OWFgYDz74II8//jj29vZVfbSwcGvXKnvK5uQom2iDMlX40EOmbxnh6qpMQQ4ZoiR833+vJGR3qyUTQgg9/X7IMvpl3vR/P6bav7rKCdipU6c49FczJgcHB5KTk5k4cSJr1qzh0qVLXLx4kaysLJydnWnSpImMdAmj0G+ifeu4bXExPPMMODoqKxxNqX59WL9eWRk5eDBMmKC0xbh1NeWCBaaPRQhRe0nRvXkz9d9PlRMwBwcH8vLyDH+eOXMmZ86coWvXrjRu3FgSLmF0d9pEW++VV5SkyNS/WNrbK3Vnffsq7Slude6ckih+950kYUIIIW5X5SJ8Pz8/4uPjycrKMhwzVaGaEKBM8VV0E+2aoNHAqVPlxwJKQijbfAohhLhVlROwkSNHcu7cOfz9/Q1d8C9fvlwqIRPCmCq6OXZNbaJtbgmhEELUBQkJCWg0GjQaDVFRUeVe16tXL8N15W1pGBsbi0aj4f777zdRtFVX5QRs8uTJvPnmm+Tl5bFs2TI0Gg3r16+nYcOGNG/enCFDhjBjxgz+85//kJycbMyYhYW6dU/H6l5XXeaWEAohRF2wcuXKMr++k+nTp5sqHJOpcgKm0Wh47733uHTpEps3b0an0+Hr60tQUBAXLlzghx9+4N133+XRRx/Fz88PV1dXwsPDefnll1m+fLkRv4XaTfqAVVxYmFLcXl5dpEYDPj7KdTXB3BJCIYSo7QoLC1m9ejUajQZ3d3eOHj3K/v377/gZBwcHduzYwdatW2soSuOocgKmZ29vT58+fQBlODApKYlr165x8OBBVqxYwauvvkrv3r3RarXExcWxcOHCKm/cXRdFRkZy5MgR9u3bp3YoZk+/iTbcnoTp/zx/fs21f7hbQgg1mxAKIURZioshNha+/lp5N+e61I0bN5KRkUHPnj0ZN24ccPdRsIiICKD2jYJVOwHT27p1K88++yyg9M7o0KEDTz/9NHPnzmXLli1cunSJM2fOGEbGhKgK/SbaXl6lj3t71/yKwzslhHoPPyz9wIQQ6lm7Vtm+rXdvpW9i797Kn9euVTuysumTraeeeoqnnnoKgK+//priO2SNw4YNo0OHDsTHx7Nly5YaidMYjJaA9erVix49etzxGm9vbx566CHefvttYz1WWKChQyElBbZtg5gY5T05WZ12D+UlhD4+MGAAfPoprFpV83EJIYS+b+Kti4X0bXLMLQnLyspi/fr12NnZMWzYMPz9/encuTMXLlxg8+bN5X5Oo9EYRr9q0yiY0RIwIWqSfhPtESOUdzVHmcpLCH/6CUaPVhrEfvutevEJISzPnfommmubnDVr1nDjxg0eeughXFxcAAyjYKvu8pvs0KFDCQwMZNeuXWzatMnksRpDlRuxCiH+pk8Ib7V4MRQUKEP/trZKk1ghhLiT3Fw4dqx690hMrFibnC++gJCQ6j0rIADq1avePaD09KPe8OHDmThxIuvWrePatWvl7p2pHwUbOnQo06dPp3///tUPyMQkARPChKytYdkyyM+Hxx6D//xH2TtSCCHKc+wYBAfXzLPGj6/+PZKSoFOn6t0jJSWF+Ph4GjZsyAM3/ZBs3LgxAwYMYMOGDaxbt46nn3663HsMGTKEoKAg9uzZw88//2yWvb9uJgmYECam1cJXXykJ2NCh8L//QXi42lEJIcxVQICS1FRHYmLFkqvPPzfOCFh1rVq1Cp1Ox+OPP46trW2pc0899RQbNmxg5cqVd0zANBoNM2bMYMiQIUyfPl0SMCEE2NjA6tUwcKBSt3boELi5qR2VEMIc1atX/RGlwECYNUspuC+rDkyjUVaPjxljHiu19TVev/zyy20L+vLz8w3n0tPT8bhDc8XBgwfTqVMn9u7dy08//UQ9Y8yNmogU4QtRQ+zslBWRBQXKDz3ZOlUIYSrm1jfxTvbu3cvx48cBOHnyJDt37iz1SkxMBKCkpISYmJi73m/GjBml3s2VJGBC1CBPT/i//4MffoDPPlM7GiFEXWZOfRPvRF98P3nyZHQ6XZkv/crGu62GBHj44YcJCQlh3759rF+/3qSxV4ckYELUsEGD4IUXYOJE+P13taMRQtRl5tQ3sSxFRUWsXr0agBEjRpR73X333UeTJk04cOAAv/32213vqx/9WrRokVHiNAVJwFQme0FaprlzoWVLpT3FjRtqRyOEqMvMqW/irTZu3MilS5do06YNHTt2LPc6a2trhg0bBlRsFOzBBx+kc+fO5OXlGS1WY5METGWyF6RlcnBQ9mU7fhzefFPtaIQQQh366cfhw4ff9Vr9CNlXX31FSUnJXa839xowjU4npcDmIDs7G2dnZ7KysnByclI7HFFDPv5Y6Va9YYP0BxPCUty4cYPk5GRatGiBvb292uGIclT076mq/37LCJgQKnrpJaU1xejRcOGC2tEIIYSoKZKACaEijQaWL1feR42CwkKIjVWmJ2NjzWufNiGEEMYjjViFUFmTJkoSNnCg8vXVq3+f8/ZWevmYy4olIYQQxiEjYEKYgdxc5f3m5AuULtbDhsHatTUfkxBCCNORBEwIlRUXK4X4ZdEvkXnlFZmOFEKIukQSMCFUFhcHaWnln9fp4OxZ5TohhBB1gyRgQqgsPd241wkhhDB/koAJoTIPD+NeJ4QQwvxJAiaEysLClNWOGk3Z5zUa8PFRrhNCCFE3SAJmZBEREWg0Gj755BO1QxG1hLW10moCyk/C5s83r/3bhBBCVI8kYEa0fv16du/ejaenp9qhiFpm6FD47jvw8ip93MYGfH3h4YfViUsIIYRpSAJmJBcuXCAiIoKVK1diY2OjdjiiFho6FFJSYNs2iIlR3nfuVFZA/vvfakcnhBDCmGptArZq1SrGjx9PSEgIdnZ2aDQali9ffsfP7Nu3jwceeABXV1ccHR3p3LkzMTExRoln9OjRTJgwgQ4dOhjlfsIyWVtDr14wYoTyHhoKkyfDu+/CkSNqRyeEEMJYam0CNnXqVBYvXkxqaioeFVgeFhsbS48ePYiLi2PYsGFERESQkZHByJEjee+996oVyyeffMK1a9d47bXXqnUfIcoyfTo0bw5jx0ozViFE3ZeQkIBGo0Gj0RAVFVXudfprUlJSyr1mxowZaDQaRo0aZfxAq6nWJmBLly4lJSWFS5cu8fzzz9/x2qKiIsaOHYtGo2HHjh0sWbKEuXPncvDgQdq3b8/06dM5efKk4fqpU6ca/mLLe+kdO3aMWbNm8eWXX2JlVWv/cwozZm8PX3wBe/aArO0QQtR1K1euLPPruqbWZgx9+/bF19e3Qtdu3bqVU6dO8eSTT9KxY0fD8QYNGjBt2jSKiopYtmyZ4fikSZNITk6+40tvz549XLp0CT8/P7RaLVqtltTUVF5++WWCgoKM9w0Li9ajB0RGwltvwenTakcjhBCmUVhYyOrVq9FoNLi7u3P06FH279+vdlgmoVU7gJoQGxsLQP/+/W87pz+2fft2wzEXFxdcXFwqdO8hQ4YQEhJS6tiAAQMYNWoUo0ePLvdz+fn55OfnG/6cnZ1doecJyxUVBT/+COPGwebN5besEEKI2mrjxo1kZGQQHh5OeHg47777LitXrqRTp05qh2Z0FpGA6acX/f39bzvn6uqKm5tbqSnIyigrWbOxscHDwwM/P79yPxcVFcXMmTOr9ExhmerXh8WLYcAAZUpy7Fi1IxJCmLWzZ+HSpfLPN2midIE2I/opx6eeesqQgH399dfMnTsX6zrWDLHWTkFWRlZWFgDOzs5lnndycjJcU1OmTJlCVlaW4XX27Nkafb6onfr3h1Gj4LXX4Nw5taMRQpit/HxlGXVwcPmv0FDlOjORlZXF+vXrsbOzY9iwYfj7+9O5c2cuXLjA5s2b1Q7P6CwiAatpKSkpvPjii3e8xs7ODicnp1IvISpi3jxwcIA33lA7EiGE2bK1hWbNoLzFYVZWyh5ntrY1G9cdrFmzhhs3bvDQQw8ZZpaeeuopQGk9VddYRAKmH/kqb5QrOzu73NExU4uOjqZdu3aEhoaq8nxR+7i6Kq0pYmKkN5gQohwaDcyaBSUlZZ8vKVHOm1Ex6c3Tj3rDhw9Hq9Wybt06rl27plZoJmERNWD62q+TJ08SHBxc6lxmZiYZGRl0795djdCIjIwkMjJS1SRQ1D5jxsD77yuJ2Lffqh2NEMKocnPh2LHq38fNDdq1U+51cyJmZQUBAcp5Y6wwDAiAevWqdYuUlBTi4+Np2LAhDzzwgOF448aNGTBgABs2bGDdunU8/fTT1Y3WbFhEAhYeHk5UVBSbNm1i+PDhpc5t2rTJcI0QtYWtLbzzjpKIHTgA0vFEiDrk2DGlRstUSkqU4fNbVvBXWVISVHOV4qpVq9DpdDz++OPY3jIt+tRTT7FhwwZWrlxZ6QRMp9MBlOrfaS4sIgHr06cPLVu2JCYmhgkTJhj6c+Xk5DBr1iy0Wq1ZdskV4k7++U+lNcU778APP6gdjRDCaAIClKTGGHQ65YeFfhRMP/r15ZfGm34MCKj2LfQ1Xr/88gs9evQodU7fsumXX34hPT3dsPuNg4MDeXl5XL9+vdz75ubmAuDo6FjtGI2t1iZgS5cuJT4+HoDDhw8bjul7fg0ZMoQhQ4YAoNVqWbp0KQMGDCAsLIwRI0bg5OTE2rVrSU5OZvbs2bRu3VqV7yM6Opro6GiKZY8ZUUlaLcycCSNHQkICdOmidkRCCKOoV6/aI0qlzJsH99+vfF1SovzZlCNslbR3716OHz8OKKVC5bWFKikpISYmxrDtn4+PDydOnOD06dO0b9++zM+c/qtztbeZtdsAQFdLPfPMMzqg3Nf06dNv+0xCQoLu/vvv1zk7O+scHBx0ISEhulWrVtV88GXIysrSAbqsrCy1QxG1SFGRTteunU7Xv7/akQghKiovL0935MgRXV5eXs08sKREpwsN1elAeS8pqZnnVtCLL76oA3STJ08u95pNmzbpAF1QUJDh2NixY3WA7rnnnivzM9euXdO5uLjoAN3OnTsrHVdF/56q+u+3Rqf7a4JUqEpfhJ+VlSUtKUSlfP89DBsG27dDz55qRyOEuJsbN26QnJxMixYtsLe3r5mHbtkCEybAxx9D374188wKKCoqwtPTk0vzfnLPAAAgAElEQVSXLrF///5S2wXerLi4GE9PTy5evMjhw4e55557OHDgACEhIWg0Gr799lvDrBco/42fe+45Vq1aRUhICPv27at0bBX9e6rqv98W0YZCiLrskUegY0eYOlUp9xBCiNv07asU3ptR8gXK1kOXLl2iTZs25SZfANbW1gwbNgz4u14sKCiIBQsWUFJSwiOPPELHjh158skneeSRR/D19WXVqlV4e3sTExNTI99LZUkCpjLpAyaqy8pKaecTF6f8kiuEELWFvvfXrR0KyjJixAgAvvrqK0r+aqsRGRnJrl27GD58OBkZGXz//fds2bIFDw8P3n77bQ4cOFDmNoTmQKYgzYRMQYrq0OmgWzfl6927zaq3ohDiFqpMQYpKkylIIcRdaTQwe7ayGnLDBrWjEUIIcTeSgAlRR/TpA+HhMG1a+buPCCGEMA+1tg9YXSF9wISx6Ld+69lT2Z6oaVNITwcPDwgLA2trtSMUQgihJzVgZkJqwISxBAXB779DUdHfx7y9YcECGDpUvbiEEAqpAasdpAZMCFFha9fCwYOlky+Ac+eUXmFr16oTlxBCiNIkAROijiguhpdfLvucfpz7lVeU64QQQqhLEjAh6oi4OEhLK/+8TgdnzyrXCSGEUJckYELUEenpxr1OCCGE6UgCpjLphC+MxcPDuNcJIYQwHUnAVBYZGcmRI0eqtFGoEDcLC1NWO5bXBV+jAR8f5TohhBDqkgRMiDrC2lppNQG3J2H6P8+fL/3AhBDCHEgCJkQdMnQofPcdeHmVPu7iohyXPmBCCGEeJAEToo4ZOhRSUmDbNoiJgS5doFUrSb6EEMKcyFZEQtRB1tbQq5fydb16MGQIHDigdMkXQgihPhkBU5msghSm9uCDysrHJUvUjkQIIcqm0WjQaDS4urpy9erVMq+ZMWMGGo2GOXPmlHlco9EwY8aMOz7DnLZ+kgRMZbIKUpiaVgvPPgurVsH162pHI4QQ5bt69SofffRRlT8/f/78chM4cyMJmBAWYMwYyMmBNWvUjkQIIcpmZWWFra0t8+fPJzMzs9Kfd3BwICsri3nz5pkgOuOTBEwIC9CiBfTrJ9OQQgjzZWNjw9ixY8nOzq5SEvXss89iZ2fHggULqpTA1TRJwISwEOPGwe7dcPiw2pEIIWpaek46M2JnkJ5j3nuRvfXWW4Yk6sqVK5X6rLe3tyGB+/DDD00UofFIAiaEhRg0CJo2lVEwISxR+rV0Zm6fSfo1807AvLy8eO6558jJyalSEjVlyhTs7Oz4+OOPuXz5sgkiNB5JwISwEDY2MGoUrFwJeXlqRyOEEGWbMmUK9vb2LFy4sNJJlJeXF+PGjatyAleTpA+YEBZk7Fh4/32lK/7TT6sdjRCiLLmFuRzLOFbt+1zKvURGbgaA4X7rjq3jaMZRANzqudG4XuNqPyfALYB6NvWqfR89T09Pxo0bx8cff8zcuXOJioqq1OenTJnCkiVLWLhwIRMnTsTNzc1osRmTJGBCWBA/P+jTBxYvlgRMCHN1LOMYwYuDTXLv2TtmG/2eSeOS6OTRyaj3fPPNN1m8eDGffPIJr732WqWSKA8PD8aPH8+CBQuYO3fubX3DzIUkYCqLjo4mOjqa4uJitUMRFuK552D4cDh6FNq2VTsaIcStAtwCSBqXVO373DoCNnvHbKb2nEqAWwBg3BEwY/Pw8OD5559n/vz5fPDBB7z//vuV+vytCVzjxtX/Po1NEjCVRUZGEhkZSXZ2Ns7OzmqHIyzAkCHg5qYU49eSdjlCWJR6NvWMPqK0P30/s3fM5pGAR4x+b1N54403+Pzzz4mOjmbSpEmV+qy7uzvPP/88H330ER988AH//ve/TRRl1UkRvhAWxs5OKcZfsQJu3FA7GiGEKJu7uzsRERFcv369SgnUG2+8Qb169YiOjubixYsmiLB6JAETwgKNHQtXrsC6dWpHIoSoCR71PZgePh2P+h5qh1Ip+iRq0aJFXLhwoVKfbdq0KREREeTm5soImBDCPLRpA+HhSjG+EKLu82jgwYxeM/BoULsSsCZNmvDCCy+Qm5vLihUrKv35119/nXr16vHpp5+aILrqkQRMCAs1bhzExsKJE2pHIoQQ5Xv99ddxdHQkrwoNDJs0aUJkZCS5ubkmiKx6JAETwkINHQoNGyq1YEIIYa4aN25MZGRklT//+uuvU79+fSNGZBwanU6nUzsIgWEVZFZWFk5OTmqHIyzEk0/CqVOQkKB2JEJYjhs3bpCcnEyLFi2wt7dXOxxRjor+PVX1328ZARPCgvXqBUlJkJOjdiRCCGFZJAETwoKFh0NxMezcqXYkQghhWSQBE8KCtW4N7u5KMb4QQoiaIwmYEBZMo1GmIbdvVzsSIYSwLJKAqSw6Opp27doRGhqqdijCQoWHw759cO2a2pEIIYTlkARMZZGRkRw5coR9+/apHYqwUL16SR2YEELUNEnAhLBwbdpA06ZSByaEEDVJEjAhLJzUgQkhRM2TBEwIIXVgQghRwyQBE0LQqxcUFcGuXWpHIoQQlkESMCEEAQHQpIlMQwohRE2RBEwIgUajTENKIb4QQtQMScCEEIAyDbl3L1y/rnYkQghR90kCJoQApA5MCKEejUaDRqPB1dWVq1evlnnNjBkz0Gg0zJkzp9TxXr16odFoWL58ebn3j42NRaPR0Lx5cyNGXT2SgAkhAGjbFho3ljowIYR6rl69ykcffaR2GDVCEjAj0GflN79CQkLUDkuISpE6MCGEmqysrLC1tWX+/PlkZmaqHY7JSQJmJIGBgaSnpxte//vf/9QOSYhK09eB5eaqHYkQwtLY2NgwduxYsrOzmTdvntrhmJwkYEai1Wpxd3c3vBo1aqR2SEJUWq9eUFgIu3erHYkQwhK99dZb2NnZsWDBAq5cuaJ2OCZVaxOwVatWMX78eEJCQrCzs7trAR7Avn37eOCBB3B1dcXR0ZHOnTsTExNjlHiOHj2Kh4cHfn5+PPvss/z5559Gua8QNaldO3Bzk2lIIeqcy4mw5T7l3Yx5eXnx3HPPkZOTw4cffqh2OCZVaxOwqVOnsnjxYlJTU/Hw8Ljr9bGxsfTo0YO4uDiGDRtGREQEGRkZjBw5kvfee69asXTp0oXly5ezadMmFi5cyG+//cZ9991Hfn5+te4rRE2TOjAh6qjkL+HiNkheqXYkdzVlyhTs7e1ZuHAhly9fVjsck6m1CdjSpUtJSUnh0qVLPP/883e8tqioiLFjx6LRaNixYwdLlixh7ty5HDx4kPbt2zN9+nROnjxpuH7q1Km3FdXf+rrZwIEDeeyxx+jQoQMDBw7kp59+IjU1lfXr15vkexfClKQOTIg64noqXEmCK/shdbVyLPUb5c9XkpTzZsjT05Nx48aRk5PD3Llz1Q7HZLRqB1BVffv2rfC1W7du5dSpU4wePZqOHTsajjdo0IBp06YxfPhwli1bZhgJmzRpEmPHjq1ybG5ubrRs2ZLk5OQq30MItfTqBQUFsGcP3Hef2tEIYYGKciH7WPXv83Pw7cfyL5Y+fn9S9Z/jFADaetW/z03efPNNFi9ezCeffMJrr72Gm5ubUe9vDmptAlYZsX/Np/Tv3/+2c/pj229qfuTi4oKLi0uVn5eVlUVKSopZNXwToqLatYNGjZRpSEnAhFBB9rGykydTMMZz7k+Chp2qf5+beHh48PzzzzN//nw++OAD3n///XKvvXVWqiw6na7C19YUi0jA9NOL/v7+t51zdXXFzc2t1BRkZU2ePJlBgwbh4+NDWloa06ZNo2nTpjzwwAPlfiY/P79UjVh2dnaVny+EMVlZSR2YEKpyCjDOyBRA1lHY/dTtx7utAue2xnmGU4Bx7nOLN954g88//5zo6GgmTZpU7nUODg4AXL/DPmq5f9VUODo6GjfIarCIBCwrKwsAZ2fnMs87OTmRlpZW5fufPXuWJ554goyMDJo2bUp4eDjLly+nXr3yh2SjoqKYOXNmlZ8phCn16gWTJkFeHvz1s00IUVO09Yw+oqSUfJf8/e7c1gTPMC53d3ciIiKYN28e//73v8tNnnx8fAA4ffp0uffSn/P29jZ+oFVUa4vwzck333zD+fPnKSgo4OzZs6xatQpfX987fmbKlClkZWUZXmfPnq2haIW4u/Dwv+vAhBC1mH0TsHeHhsEQ+pnybu+uHK8F3njjDerVq8eiRYu4cOFCmdf07NkTgA0bNlBSUlLmNT/88EOpa82BRSRg+pEv/UjYrbKzs8sdHTMVOzs7nJycSr2EMBf33AMNG8o0pBC1Xj1vGJwCAxLAf7zyPjhFOV4LNGnShBdeeIHc3FxWrFhR5jWPPvooXl5eHD9+nLfeeovi4uJS5xctWsSWLVto0KABzz77bE2EXSEWkYDpa7/KqvPKzMwkIyOjzPqwmhAdHU27du0IDQ1V5flClEVfByYbcwtRB1jbKU3+QHm3tlM3nkp6/fXXcXR0JC8vr8zz9vb2rFmzBhcXF95//31atGjBY489xvDhwwkICCAyMhI7Ozu+/PJL3N3dazj68llEAhYeHg7Apk2bbjunP6a/pqZFRkZy5MgR9u3bp8rzhShPeLgyBXnjhtqRCCEsWePGjYmMjLzjNd27d+fQoUO8/PLLODo6smHDBv7zn/9QWFjImDFj+PXXXxkyZEgNRVwxFlGE36dPH1q2bElMTAwTJkwgKCgIgJycHGbNmoVWq2XUqFHqBimEmenVC/LzlSSsVy+1oxFC1GX6NhHlef/99+/YigKUYvz58+cbMyyTqrUJ2NKlS4mPjwfg8OHDhmP6nl9DhgwxZLtarZalS5cyYMAAwsLCGDFiBE5OTqxdu5bk5GRmz/7/9u49KKrrjgP4d4FlkYUlGETlEVZREiWpGnlIVFCsQowPfERAQ0DU2NSZRo1jjekIOESn2rw64yM+AlQTHyNqJwop6TQqIlJnVEaT1GB9BEXrmAgoIC7sr3+YvWFdIIiwu+j3M7OT7Lm/e+/h7JH9ce+552QiKCjIJj/HunXrsG7dOot71kS29sILwFNPAdnZwLVrQO/ewMiRgKOjrWtGRNT1qeTX0k47lZKS0uKAPABIS0tDenq6Wdm///1vpKWlobi4GPfu3UNwcDAWLlyIWbNmdXJtf53pQYCqqioOyCe7sHcvMGuW+S1IPz/g44+BqVNtVy+iru7u3bu4ePEi+vTpAxcXF1tXh1rQ1s+pvd/fXTYBe9wwASN7sncvMH068OBvB9M43j17mIQRtRcTsK6hsxOwJ2IQPhG1XWMj8NZblskX8EvZwoX344iIqH2YgNkYp6Ege1NYCLS2MIQIUF5+P46IiNqHCZiNcRoKsjfXrnVsHBERWWICRkRmevfu2DgiIrLEBIyIzIwcef9pR9OA+wepVIC///04Imo/PgNn3zr782ECRkRmHB3vTzUBWCZhpvcffcT5wIjay/HnfzwGg8HGNaHW1NfXA7g/l2hnYAJmYxyET/Zo6tT7U034+pqX+/lxCgqiR6VWq6HRaFBVVcWrYHaqsbERP/30E7RabaclYJwHzE5wHjCyR42N95925Ez4RB2ruroaV69ehZubGzw8PKBWq6Fq6b4/WYWIoLGxEXV1daiqqoLRaIS/vz+6devW6n7t/f7usksREVHnc3TkOpBEncH0RX3z5k1cvXrVxrWhphwdHeHq6gpvb284Ozt32nmYgBEREdmATqeDTqeDwWDgesB2wsHBwWpXI5mAERER2ZBarYZarbZ1NcjKOAjfxjgIn4iI6MnDQfh2goPwiYiIuh4uxk1ERETURTABIyIiIrIyJmBEREREVsYEjIiIiMjKmIARERERWRnnAbOxdevWYd26dWhoaABw/2kKIiIi6hpM39sPO6kEp6GwE1euXIG/v7+tq0FERETtUF5eDj8/vzbHMwGzE0ajERUVFXB3d+/wJRCqq6vh7++P8vJyzjHWidjO1sF2tg62s3Wwna2ns9paRHD79m34+PjAwaHtI7t4C9JOODg4PFTm3B6mdceoc7GdrYPtbB1sZ+tgO1tPZ7S1h4fHQ+/DQfhEREREVsYEjIiIiMjKHNPT09NtXQnqfI6Ojhg1ahScnHjXuTOxna2D7WwdbGfrYDtbjz21NQfhExEREVkZb0ESERERWRkTMCIiIiIrYwJGREREZGVMwIiIiIisjAnYY+zEiRMYP348PD09odVqERYWhs8//9zW1eqStm/fjvnz5yMkJAQajQYqlQrZ2dktxl+/fh1z585F79694eLigqCgIKxcuRL37t2zXqW7mKtXr+Kjjz7CuHHj8Mwzz8DZ2Rm9evXCtGnTUFJS0uw+1dXVWLx4MQICAqDRaBAQEIDFixdzTdVWVFZW4g9/+AMiIiLQq1cvaDQa+Pr6Ijo6Grm5uc2uZ8f+3DHWrFkDlUoFlUqF48ePNxvDPt0+er1eadsHX7/73e8s4u2hT/MpyMfUoUOHEBMTA2dnZyQkJMDDwwN79+7FxYsX8d5772H58uW2rmKXotfrcfnyZXh5eUGr1eLy5cvIyspCSkqKRez169cRHh6O8vJyxMXFISgoCEePHkVRURFiY2Nx8ODBh1qu4kmxbNky/PnPf0ZgYCCioqLg7e2NsrIy7N+/HyKCHTt2YMaMGUp8TU0NRowYgdOnT2Ps2LF48cUXUVpaii+//BKDBw/G0aNHodVqbfgT2afz589j8ODBGDZsGPr164fu3bvjxo0b+OKLL3Djxg3MmzcPmzZtUuLZnzvGd999hyFDhsDJyQk1NTUoLi7GsGHDzGLYp9tPr9ejsrISCxcutNgWEhKCCRMmKO/tpk8LPXYMBoMEBgaKRqORkydPKuXV1dUSHBwsTk5O8v3339uwhl3PV199JZcuXRIRkdWrVwsAycrKajb29ddfFwCyfv16pcxoNEpycrIAkE8//dQaVe5ycnNz5ciRIxblR44cEbVaLd27d5e7d+8q5StWrBAAsnTpUrN4U/mKFSs6vc5dUUNDgxgMBovy6upqGThwoACQs2fPKuXsz4+uoaFBQkNDJSwsTF577TUBIMXFxRZx7NPtFxAQIAEBAW2KtZc+zQTsMfSPf/xDAMjs2bMttu3cuVMAyDvvvGODmj0eWkvAqqurRaPRSN++fcVoNJptq6ioEAcHB4mIiLBSTR8f48aNEwBy4sQJEbn/y9LHx0fc3Nzkzp07ZrF1dXXi6ekpvr6+Fp8BtW7RokUCQPbv3y8i7M8d5b333hNnZ2c5e/as8iX/YALGPv1o2pqA2VOf5nXjx9ChQ4cAAOPGjbPYZio7fPiwNav0xCguLkZ9fT3Gjh0LlUpltq1379544YUXUFJSgrt379qohl2TWq0GAGX26rKyMlRUVGD48OEWt2RcXFwQGRmJq1ev4vz581ava1d19+5d/Otf/4JKpcLAgQMBsD93hLNnzyIjIwN/+tOfEBwc3GIc+/Sjq6+vR05ODlatWoUNGzagtLTUIsae+rTt5+KnDldWVgYA6N+/v8U2T09PeHl5KTHUsVpre1N5aWkpLly4oHzJUet++OEH/POf/0SvXr3wwgsvAGhbO5viWop50lVWVuKjjz6C0WjEjRs3kJeXh/LycqSlpZm1H8D+3F4NDQ1ISUnBgAEDsGzZslZj2acf3fXr1y3G5cbGxmLbtm3w8vICYF99mgnYY6iqqgoA4OHh0ex2nU6HK1euWLNKT4y2tH3TOGqdwWBAUlIS6uvrsWbNGjg6OgJgO3eEyspKZGRkKO/VajXWrl2Lt99+WyljOz+aVatWobS0FCUlJcpV3JawrR9NamoqoqKiEBwcDI1Gg2+//RYZGRnIz8/HpEmTUFRUBJVKZVftzFuQRGSXjEYjUlNTceTIEcybNw9JSUm2rtJjRa/XQ0TQ0NCAixcvYuXKlXj33Xcxbdo0NDQ02Lp6XV5paSkyMzOxZMkSvPjii7auzmNvxYoViIqKgpeXF9zd3REeHo4DBw5gxIgRKC4uRl5enq2raIEJ2GPIlNm3lMFXV1e3mP3To2lL2zeNo+aJCObNm4ft27fjtddew8aNG822s507jqOjI/R6PZYtW4bMzEzs27cPmzdvBsB2fhTJyckIDAxEenp6m+LZ1h3PwcEBs2fPBgAUFRUBsK92ZgL2GHpw/EZTt27dws2bNzmGoJO01vamcgcHB/Tt29ea1epSjEYj5syZg08//RSJiYnIzs62mJOnLe3cNI7axvSQjulBHvbn9istLcV//vMfuLi4mE0KmpOTAwCIiIiASqXC/v37AbBPdxbT2K/a2loA9tWnOQbsMRQVFYXVq1ejoKAACQkJZtsKCgqUGOp4w4YNg0ajwVdffQURMXvK5tq1azhz5gzCw8Ph4uJiw1raL6PRiLlz5yIrKwvx8fHYtm2bMu6rqf79+8PHxwdFRUWoqakxe2rs7t27OHLkCHx8fNCvXz9rVr/Lq6ioAPDL06bsz+03Z86cZsuPHDmCsrIyTJo0CT169IBerwfAPt1ZTKtomNrZrvq0VSa7IKsyGAzSt29f0Wg0curUKaW86USs586ds2ENuzZOxNo5GhsbJSUlRQDIq6++2uxkoU1x0sr2OXXqlFRWVlqU//jjjzJ48GABINu2bVPK2Z87VkvzgImwT7fXN998I7du3bIoLywsFBcXF9FoNHL58mWl3F76NJciekx9/fXXiImJgUajQWJiInQ6nbIUUWZmJt59911bV7FL2bJlC44ePQoAOHPmDE6ePInhw4crf43GxcUhLi4OwP2/osLDw3HlyhVMmTIFQUFBKCwsRFFREWJiYpCXl8elW5qRnp6OjIwMuLm54a233lKuwjQVFxeHwYMHA7BctmXo0KEoLS1Ffn4+l21pxcKFC7FlyxaMHj0aAQEBytJaBw8exJ07dzBt2jTs3r1b6aPszx0rJSUFOTk5bVqKiH26bdLT07FmzRqMGTMGer0eGo0GZ8+eRUFBARwcHLBx40bMnTtXibebPm2VNI9soqSkRGJjY8XDw0O6desmISEhsn37dltXq0sy/WXU0istLc0svqKiQlJTU6Vnz57i7Ows/fr1k4yMDLOldMjcr7UxmrnqWFlZKYsWLRJ/f39Rq9Xi7+8vixYtavYKD91XWFgoKSkp8txzz4lOpxMnJyfx9vaW2NhY+fzzz5udaZ39ueO0dgVMhH26PQ4dOiQzZsyQfv36ibu7u6jVavHz85OEhAQpKSlpdh976NO8AkZERERkZbxuTERERGRlTMCIiIiIrIwJGBEREZGVMQEjIiIisjImYERERERWxgSMiIiIyMqYgBERERFZGRMwIiIiIivjYtxEZFNNF8MF7i8E7eHhgd69e2Po0KGYOHEiJk+e3OzSREREXRVnwicimzIlYMnJyQAAo9GIqqoqfP/99zh37hxEBP369cNnn32GsLCwRz5fdnY2Zs+ejbS0NKSnpz/y8YiI2oN/UhKRXcjOzrYo++9//4vly5dj9+7dGD16NIqKipTFuImIujKOASMiuxUYGIhdu3Zhzpw5qK2tRWpqqq2rRETUIZiAEZHde//996HVanHq1CkcPXrUbNvBgweRmpqKAQMGQKfTQavVYtCgQVi1ahXq6+vNYkeNGoXZs2cDADIyMqBSqZSX6QqciGDHjh1ISEhAUFAQtFot3N3dERYWhvXr18NoNFrULz09XTlGSUkJYmJi8NRTT0Gn02Hs2LE4fvy4xT7tOY+IYOfOnYiMjESvXr3g4uICf39//Pa3v8W6devMYg0GAz755BOEhYXBy8sLrq6u0Ov1mDBhAnbu3Glx7Hv37uHjjz9GaGgo3N3dodVqERYWhq1bt6K5kSrl5eVYsGABnn32Wbi6uqJ79+4IDg7G/Pnzce7cOYt4InqAEBHZEABpy6+i6dOnCwBZuXKlWXnPnj3Fzc1NwsPD5dVXX5WYmBjx9PQUABIdHS0NDQ1K7OrVq2X48OECQAYNGiTJycnKq7CwUERE6urqBIB4enrK8OHDJT4+XsaMGSOurq4CQJKTky3qlpaWJgBk3rx54uzsLAMHDpSEhAQJCQkRAOLs7CwFBQVm+7TnPH/84x8FgLi7u8vLL78siYmJMmrUKPHy8pKAgACz2Pj4eAEgXl5eMnHiRImPj5cRI0aITqeTqKgos9g7d+7IyJEjlfjY2FgZP3680o7z5883iy8vLxcvLy8BIL/5zW9kxowZMmnSJBk0aJCoVCrJyspq/cMkImECRkQ21dYELDMzUwBIYmKiWfm+ffvkzp07ZmXV1dUyYcIEASA5OTlm27KysgSApKWlNXseg8Egubm5Ul9fb1Z+48YNJaE6fPiw2TZTAgZAli9fLkajUdm2fv16ASA+Pj5SV1fX7vPU1dWJRqMRvV4vP/74o0Wdm8ZevHhRAEhoaKjZOUVEamtr5dixY2Zlb775pgCQpKQkuX37tlldwsPDBYAcOHDA4ud9//33Ldrv0qVLcv78eYtyIjLHW5BE1CV4eXkBAG7dumVWHhcXB61Wa1bm7u6ODz/8EADw97///aHO4+TkhKlTp8LZ2dmsvEePHli9enWrxwwICFBubZq8+eabCA8PR0VFBfbt29fu81RXV6O+vh6DBg1C9+7dLeocGRmpvL9x4wYA4KWXXoKLi4tZbLdu3RAREWEWu2XLFvTp0webN2+Gm5ubWV0++eQTAFD+2/T40dHRzbZBYGBgs+1DRL/gU5BE1CXIz+OQHpw3DADKysqQl5eH8+fPo6amBkajUYkvKytr1/lOnz6NgoICXL58GbW1tRAR3L59u9VjTps2rdn5yhITE1FSUoKjR48iMTGxXefx9vaGn58fDh48iLVr12LWrFnw8fFpth7PPfcctFotsrKyEBwcjKlTp+Lpp59uNvbw4cMwGAyIjY2FRqOx2D5o0CC4u7vjxIkTStnQoUMBAAsWLEBmZiZGjhzJedqIHhL/xRBRlyD7BOMAAAXjSURBVHDz5k0AMLv6IyJYsmQJPvzww2YHigNQkpm2unfvHlJSUrBjx44WY1o6ZkBAQLPler0eAFBRUfFI58nJyUFCQgKWLl2KpUuXok+fPoiMjMTMmTMxbtw4JU6n02Hz5s1444038MYbb2D+/Pl49tlnMXr0aLz++usYNmyYEnvp0iUAwIYNG7Bhw4YW61JXV6f8f0pKCgoKCrB7925ER0fD1dUVISEhePnll5Gamgpvb+8Wj0NE9/EWJBF1CadPnwYADBw4UCnbtWsXPvjgA/j6+mLPnj24evUq7t27BxFRnoBsKTFryQcffIAdO3bg+eefR35+Pv73v/8pxzQ93fewx2wuvj3niY6Oxvnz5/HZZ58hKSkJjY2NyMnJQUxMDOLj481iExMTceHCBWzevBnTp0/HTz/9hA0bNiAiIgJLly5V4hobGwEAQ4YMQXJycouvWbNmKfs4Ojpi165dOHnyJNLS0hASEoLjx4/jnXfeQf/+/Zt96pOIHmCTkWdERD9DGwbhV1ZWilarFQBmA8hnzJghAOSLL76w2Oe7774TABZPB/7aIPywsDABIGfOnLHYlp+fLwAsniI0DUpfvHhxs8f8+OOPBYD8/ve/f6TzNKe4uFj8/PwEgOTl5bUYZzQaJT8/X3Q6nQCQb775RkREtm3bJgBk0aJFv3qu1lRVVcnixYsFgISFhT3SsYieBLwCRkR27+2330ZNTQ1CQ0PNBpCbBuT7+/tb7LN79+5mj2Ua9N7Q0NDs9vYc0yQ3N1e5otSUad6t4cOHd8h5mho2bBiSkpIAAGfOnGkxTqVSITY2Fq+88goA4OzZswCA0aNHw9HREQcOHGi27m2l0+mwatUqqFSqVutBRPcxASMiu3XhwgXEx8dj69at0Gq12Lp1q9n2oKAgAMCmTZvMbtcVFhZi7dq1zR7TNHC9pclCTcfcuHGjWfmePXvwt7/9rdX6Xr58GRkZGWZlmzZtQnFxMXr16oUpU6a0+zw//PADsrOzUVtba1ZeX1+Pr7/+GgDwzDPPAABOnTqFvXv3wmAwmMXeunULJSUlZrG+vr5ISUlBWVkZkpKSlLF2TR07dgx5eXnK+23btikJXFNffvklREQ5NhG1wtaX4IjoyYafb0GaJkRNSkqSyZMny4ABA0SlUgkA6d+/v5w4ccJi33Pnzim3Jk2Tn44cOVJUKpUsWbKk2VuQdXV14u3trdzimz17tsyZM0eKiopEROTw4cPi6OgoAGTo0KGSmJiozMtlOmZLtyDnzZsnarVagoODJTExUUJDQwWAqNVqyc/PN9vnYc9z6tQpASCurq4SGRkpM2fOlMmTJ0uPHj2U236mOcX27dsnAMTDw0PGjBkjs2bNkldeeUW5/ThlyhSzutTU1Mjo0aOVSV5Hjhwp8fHxEhUVJb6+vgJA3nrrLSV+8uTJAkACAwMlLi5OEhMTJSIiQlQqlTg6Okpubu7DdgOiJw4TMCKyKVMCZno5OTlJ9+7d5fnnn5fk5GTJzc0Vg8HQ4v7ffvutTJw4Uby9vcXV1VWGDBkimzZtUo79YAImInLixAkZO3aseHh4KEle09nbi4uLJTo6Wjw9PcXd3V1eeuklyc3NVSY4bSkBy8rKkmPHjsmYMWPE3d1d3NzcZMyYMUpy96CHOU91dbX85S9/kfHjx4terxcXFxfx8vKS0NBQ+etf/yq1tbVK7LVr1yQzM1Oio6PFz89PnJ2dpWfPnjJixAjJyclptj0NBoNs2bJFoqKixNPTU5ydncXPz08iIyNlzZo1Ul5ersQePnxYFixYIIMHD5ann35aXFxcJDAwUGbOnCknT55s8bMiol+oRB7ycR4iIjKTnp6OjIwMZGVlISUlxdbVIaIugGPAiIiIiKyMCRgRERGRlTEBIyIiIrIyjgEjIiIisjJeASMiIiKyMiZgRERERFbGBIyIiIjIypiAEREREVkZEzAiIiIiK2MCRkRERGRlTMCIiIiIrIwJGBEREZGVMQEjIiIisrL/A+R/4frmhom9AAAAAElFTkSuQmCC",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corrupt=false\n",
    "\n",
    "cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "labels=[\"AN\",\"AU\",\"NN\",\"NU\"]\n",
    "datasets=[\"rcv1_train.binary-1\",\"real-sim\"]#,\"news20.scale\"]\n",
    "taus=[1,8,64,512]\n",
    "for dataset in datasets\n",
    "    for tau in taus\n",
    "        counter=1\n",
    "        figure()\n",
    "        for acc in [true,false]\n",
    "            for nonunif in [true,false]\n",
    "                F=load(string(\"results/remote/new2/NEWdataset\",dataset,\"tau\",tau,\"acc\",acc,\"nonunif\",nonunif,\"corrupt\",corrupt,\".jld\"),\"F\")\n",
    "                markev = max(Int64(round(length(F)/10)),1)\n",
    "                semilogy((0:(length(F)-1)),F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "                 counter=counter+1\n",
    "            end\n",
    "        end\n",
    "        \n",
    "        legend(loc=\"best\",fontsize=15)\n",
    "        ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "        xlabel(\"Datapasses\", fontsize=15)\n",
    "        title(string(dataset,\", tau=\",tau), fontsize=17)\n",
    "        ax=axes()\n",
    "         ax[:tick_params](\"both\",labelsize=14) \n",
    "        #savefig(string(\"a\"),bbox_inches=\"tight\")\n",
    "        savefig(string(\"images/NEW22_REMOTE_tau_\", tau ,\"_data_\",dataset[1:3]),bbox_inches=\"tight\")\n",
    "\n",
    "    end\n",
    "end\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "corrupt=false\n",
    "\n",
    "cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "labels=[\"AN\",\"AU\",\"NN\",\"NU\"]\n",
    "datasets=[\"rcv1_train.binary-1\",\"real-sim\"]\n",
    "taus=[1,8,64]#,512]\n",
    "for dataset in datasets\n",
    "    for tau in taus\n",
    "        counter=1\n",
    "        figure()\n",
    "        for acc in [true,false]\n",
    "            for nonunif in [true,false]\n",
    "                F=load(string(\"results/remote/new/SVMdataset\",dataset,\"tau\",tau,\"acc\",acc,\"nonunif\",nonunif,\"corrupt\",corrupt,\".jld\"),\"F\")\n",
    "                markev = max(Int64(round(length(F)/10)),1)\n",
    "                semilogy((0:(length(F)-1)),F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "                 counter=counter+1\n",
    "            end\n",
    "        end\n",
    "        \n",
    "        legend(loc=\"lower left\",fontsize=15)\n",
    "        ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "        xlabel(\"Datapasses\", fontsize=15)\n",
    "        title(string(dataset,\", tau=\",tau), fontsize=17)\n",
    "\n",
    "        #savefig(string(\"a\"),bbox_inches=\"tight\")\n",
    "        savefig(string(\"images/SVM_REMOTE_tau_\", tau ,\"_data_\",dataset[1:3]),bbox_inches=\"tight\")\n",
    "\n",
    "    end\n",
    "end\n",
    "  \n",
    "                "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "corrupt=false\n",
    "\n",
    "cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "labels=[\"AN\",\"AU\",\"NN\",\"NU\"]\n",
    "datasets=[\"rcv1_train.binary-1\",\"news20.scale\"]\n",
    "taus=[1,8,64,512]\n",
    "for dataset in datasets\n",
    "    for tau in taus\n",
    "        counter=1\n",
    "        figure()\n",
    "        for acc in [true,false]\n",
    "            for nonunif in [true,false]\n",
    "                F=load(string(\"results/remote/NEWdataset\",dataset,\"tau\",tau,\"acc\",acc,\"nonunif\",nonunif,\"corrupt\",corrupt,\".jld\"),\"F\")\n",
    "                markev = max(Int64(round(length(F)/10)),1)\n",
    "                semilogy((0:(length(F)-1)),F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "                 counter=counter+1\n",
    "            end\n",
    "        end\n",
    "        \n",
    "        legend(loc=\"lower left\",fontsize=10)\n",
    "        ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "        xlabel(\"Datapasses\", fontsize=15)\n",
    "        title(string(dataset,\", tau=\",tau), fontsize=17)\n",
    "\n",
    "        #savefig(string(\"a\"),bbox_inches=\"tight\")\n",
    "        savefig(string(\"images/REMOTE_tau_\", tau ,\"_data_\",dataset[1:3]),bbox_inches=\"tight\")\n",
    "\n",
    "    end\n",
    "end\n",
    "  \n",
    "dataset=\"real-sim\"\n",
    "corrupt=true\n",
    "for tau in taus\n",
    "    counter=1\n",
    "    figure()\n",
    "    for acc in [true,false]\n",
    "        for nonunif in [true,false]\n",
    "            F=load(string(\"results/remote/2dataset\",dataset,\"tau\",tau,\"acc\",acc,\"nonunif\",nonunif,\"corrupt\",corrupt,\".jld\"),\"F\")\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1)),F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "             counter=counter+1\n",
    "        end\n",
    "    end\n",
    "\n",
    "    legend(loc=\"lower left\",fontsize=10)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Datapasses\", fontsize=15)\n",
    "    title(string(dataset,\", tau=\",tau), fontsize=17)\n",
    "\n",
    "    #savefig(string(\"a\"),bbox_inches=\"tight\")\n",
    "    savefig(string(\"images/REMOTE_tau_\", tau ,\"_data_\",dataset[1:3]),bbox_inches=\"tight\")\n",
    "\n",
    "end\n",
    "\n",
    "                "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "libSVM_ridge (generic function with 1 method)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Optim\n",
    "using PyPlot\n",
    "using LaTeXStrings\n",
    "using JLD\n",
    "using StatsBase\n",
    "include(\"dataLoad.jl\")\n",
    "initDetails()\n",
    "\n",
    "function getLB(M)\n",
    "    c=0.8\n",
    "    gam=0.8\n",
    "    while eigmin(M-c*diagm(diag(M)))<0\n",
    "        c*=gam\n",
    "    end\n",
    "    return c\n",
    "end\n",
    "\n",
    "function estim_emi(M,p,TT)\n",
    "    EMI=zeros(size(M))\n",
    "    n=size(M)[1]\n",
    "    for j=1:TT\n",
    "        n=size(M)[1]\n",
    "        S=[]\n",
    "        for i=1:n\n",
    "            if rand()<p[i]\n",
    "                S=[S;i]\n",
    "            end     \n",
    "        end\n",
    "        if length(S)==0\n",
    "            continue\n",
    "        end\n",
    "\n",
    "        EMI[S,S]+=inv(M[S,S])\n",
    "    end\n",
    "    return EMI/TT\n",
    "end\n",
    "\n",
    "\n",
    "\n",
    "#computes p once c is given \n",
    "function impP(m,c,acc)\n",
    "    if acc\n",
    "        return 2*m./(m+sqrt.(m.^2+4*c*m))\n",
    "    else\n",
    "        return m./(m+c)\n",
    "    end\n",
    "end\n",
    "\n",
    "\n",
    "#computes p for importance minibatch sampling so that ESO is satisfied \n",
    "function getP_acc(M,tau,acc)\n",
    "    m=[]\n",
    "    try\n",
    "        m=diag(M)\n",
    "    catch\n",
    "        m=M\n",
    "    end\n",
    "    c_lb=0\n",
    "    if acc\n",
    "        c_ub=(sum(sqrt.(m))/tau)^2\n",
    "    else\n",
    "        c_ub=sum(m)/tau\n",
    "    end\n",
    "    epsil=c_ub/(10.0^10)\n",
    "    c=(c_lb+c_ub)/2\n",
    "    while c_ub-c_lb>epsil\n",
    "        if sum(impP(m,c,acc))>tau\n",
    "            c_lb=c\n",
    "        else\n",
    "            c_ub=c\n",
    "        end\n",
    "        c=(c_lb+c_ub)/2\n",
    "    end\n",
    "    return impP(m,c,acc)\n",
    "end\n",
    "\n",
    "#computes p,v for importance minibatch sampling so that ESO is satisfied\n",
    "function getPv(M,tau,acc,nonunif)\n",
    "    n=size(M)[1]\n",
    "    if nonunif\n",
    "        p=getP_acc(M,tau,acc)\n",
    "        P=p*p'\n",
    "        for i=1:size(M)[1]\n",
    "            P[i,i]=p[i]\n",
    "        end\n",
    "        Dp=diagm(p)\n",
    "        if acc \n",
    "            Q=(Dp^(-1.5)*P*Dp^(-1.5)).*M;\n",
    "            v=eigmax((Q+Q')/2)*p.*p\n",
    "        else\n",
    "            Q=(Dp^(-1)*P*Dp^(-1)).*M\n",
    "            v=eigmax((Q+Q')/2)*p\n",
    "        end\n",
    "\n",
    "        return p,v\n",
    "    else\n",
    "        p=ones(size(M)[1])*tau/n\n",
    "        P=ones(n,n)*tau*(tau-1)/(n*(n-1))\n",
    "        for i=1:size(M)[1]\n",
    "            P[i,i]=tau/n\n",
    "        end\n",
    "        Dp=diagm(p)\n",
    "        Q=(Dp^(-1/2)*P*Dp^(-1/2)).*M\n",
    "\n",
    "        v=ones(n)*eigmax(eigmax((Q+Q')/2))\n",
    "        return p,v\n",
    "    end\n",
    "\n",
    "end\n",
    "\n",
    "function getPv2(M,tau,acc)\n",
    "    n=size(M)[1]\n",
    "\n",
    "    p=[]\n",
    "    if acc\n",
    "        p=tau*diag(M).^(1/2)/sum(diag(M).^(1/2))\n",
    "    else\n",
    "        p=tau*diag(M)/trace(M)\n",
    "    end\n",
    "    \n",
    "    P=p*p'\n",
    "    for i=1:size(M)[1]\n",
    "        P[i,i]=p[i]\n",
    "    end\n",
    "    Dp=diagm(p)\n",
    "    if acc \n",
    "        Q=(Dp^(-1.5)*P*Dp^(-1.5)).*M;\n",
    "        v=eigmax((Q+Q')/2)*p.*p\n",
    "    else\n",
    "        Q=(Dp^(-1)*P*Dp^(-1)).*M\n",
    "        v=eigmax((Q+Q')/2)*p\n",
    "    end\n",
    "\n",
    "    return p,v\n",
    "\n",
    "end\n",
    "\n",
    "function getPv2cheap(Dm,tau,acc)\n",
    "    n=size(M)[1]\n",
    "\n",
    "    p=[]\n",
    "    if acc\n",
    "        p=tau*Dm.^(1/2)/sum(Dm.^(1/2))\n",
    "    else\n",
    "        p=tau*Dm/sum(Dm)\n",
    "    end\n",
    "    \n",
    "    if acc \n",
    "        v=maximum(Dm./p./p)*p.*p\n",
    "    else\n",
    "        v=maximum(Dm./p)*p\n",
    "    end\n",
    "\n",
    "    return p,v*10\n",
    "\n",
    "end\n",
    "\n",
    "function getPv_cheap(Dm,tau,acc,nonunif)\n",
    "    n=length(Dm)\n",
    "    if nonunif\n",
    "        p=getP_acc(Dm,tau,acc)\n",
    "        P=p*p'\n",
    "        for i=1:length(Dm)\n",
    "            P[i,i]=p[i]\n",
    "        end\n",
    "        Dp=diagm(p)\n",
    "        if acc \n",
    "            v=maximum(Dm./p./p)*p.*p\n",
    "        else\n",
    "            v=maximum(Dm./p)*p\n",
    "        end\n",
    "\n",
    "        return p,v*sqrt(n)\n",
    "    else\n",
    "        p=ones(length(Dm))*tau/n\n",
    "        Dp=diagm(p)\n",
    "\n",
    "        v=ones(n)*maximum(Dm)\n",
    "        return p,v*sqrt(n)\n",
    "    end\n",
    "\n",
    "end\n",
    "\n",
    "\n",
    "function getPv_NUACDM(M)\n",
    "    v=diag(M)\n",
    "    p=sqrt.(v)/sum(sqrt.(v))\n",
    "    return p,v\n",
    "end\n",
    "\n",
    "function getPv_UACDM(M)\n",
    "    v=diag(M)\n",
    "    p=ones(n)/n\n",
    "    return p,v\n",
    "end\n",
    "\n",
    "function rateNUACDM(v,sigma)\n",
    "    Sa=sum(sqrt.(v))\n",
    "    tau_acc= 2/(1+sqrt(1+4*Sa^2/sigma))\n",
    "    return 1-tau_acc\n",
    "end\n",
    "\n",
    "#checks if ESO is satisfied by computing eigmin\n",
    "function checkESO(v,p,M)\n",
    "    eps=10.0^(-10)\n",
    "    P=p*p'\n",
    "    for i=1:size(M)[1]\n",
    "        P[i,i]=p[i]\n",
    "    end\n",
    "    if eigmin(diagm(p.*v)-P.*M)<-eps\n",
    "        return false\n",
    "    else\n",
    "        return true\n",
    "    end\n",
    "end\n",
    "\n",
    "#returns k sized subsed according to tau nice sampling\n",
    "function samplingK(k, n) \n",
    "    reservoir = collect(1:k)\n",
    "    for i=(k+1):n\n",
    "        pos = rand(1:i)\n",
    "        if pos <= k\n",
    "            reservoir[pos] = i\n",
    "        end\n",
    "    end\n",
    "    return reservoir\n",
    "end\n",
    "\n",
    "#returns sigma_w and tau_acc for accelerated algorithm\n",
    "function opt_acc_params(sigma, v, p)\n",
    "    sb=sigma*minimum((p.^2)./v)\n",
    "    tau_acc=(sqrt(sb^2+4sb) -sb)/2\n",
    "    return sb,tau_acc\n",
    "end\n",
    "\n",
    "function opt_acc_params_sdna(Ginv,M)\n",
    "    sb= eigmin(Ginv^(.5)*M*Ginv^(.5))\n",
    "    tau_acc=(sqrt(sb^2+4sb) -sb)/2\n",
    "    return sb,tau_acc\n",
    "end\n",
    "\n",
    "#computes theoretical convergence rate of coordiante descent\n",
    "function rate_cd(sigma,v,p,acc)\n",
    "    if acc\n",
    "        sb,tau_acc=opt_acc_params(sigma, v, p)\n",
    "        return 1-tau_acc       \n",
    "    else\n",
    "        return 1-sigma*minimum(p./v)\n",
    "    end\n",
    "end\n",
    "\n",
    "\n",
    "function f_theory(f0,rate,T,skip_it)\n",
    "    eps=10.0^(-13)\n",
    "    f_can= f0*(rate^skip_it).^(0:div(T,skip_it))\n",
    "    return f_can[f_can.>eps]\n",
    "   \n",
    "end\n",
    "\n",
    "function rate_approx_NUACDM(M)    \n",
    "    sigma=eigmin(M)\n",
    "    L=diag(M)\n",
    "    return 1-sqrt(sigma)/sum(sqrt.(L))\n",
    "    \n",
    "end\n",
    "\n",
    "function Dual_rr_LIBSVM(dataset)\n",
    "    transformDataJLD(dataset)\n",
    "    A,b = loadDataset(dataset)\n",
    "    A=A'\n",
    "    m,n=size(A)\n",
    "    lambda=eigmax(full(A'*A))/(4*m^2) /10   \n",
    "    return A*A'/(2*lambda*m^2)+eye(m)/(2*m),-b/m\n",
    "end\n",
    "\n",
    "function Primal_rr_LIBSVM(dataset)\n",
    "    transformDataJLD(dataset)\n",
    "    A,b = loadDataset(dataset)\n",
    "    A=A'\n",
    "    m,n=size(A)\n",
    "    lambda=eigmax(full(A'*A))/(4*m^2)/10    \n",
    "    return A'*A/m+lambda*eye(n),A'*b/m\n",
    "end\n",
    "\n",
    "function rand_scale(A)\n",
    "    m,n=size(A)\n",
    "    for i=1:n\n",
    "        A[:,i]=A[:,i]*randn()\n",
    "    end\n",
    "    for j=1:m\n",
    "        A[j,:]=A[j,:]*randn()\n",
    "    end\n",
    "    return A\n",
    "end\n",
    "\n",
    "function getM(typ,n)\n",
    "    M=[]\n",
    "    b=[]\n",
    "    if typ>10.0\n",
    "        println(\"BAD\")\n",
    "    end\n",
    "    if typ==1\n",
    "        m = Int64(floor(n/2))\n",
    "        A = randn(m,n) \n",
    "        b = randn(n)\n",
    "        lambda = 1\n",
    "        M=A'*A+lambda*eye(n)        \n",
    "    elseif typ==2\n",
    "        m = 2*n\n",
    "        A = randn(m,n) \n",
    "        b = randn(n)\n",
    "        lambda = 1\n",
    "        M=A'*A+lambda*eye(n)\n",
    "    elseif typ==3\n",
    "        b = randn(n)\n",
    "        M = diagm(1:n)\n",
    "    elseif typ==4\n",
    "        b = randn(n)\n",
    "        M=zeros(n,n)\n",
    "        M[1:(n-1),1:(n-1)] = ones(n-1,n-1)\n",
    "        M[n,n]=n\n",
    "        M=M+eye(n)\n",
    "    elseif typ==5\n",
    "        m = Int64(floor(n/2))\n",
    "        A = randn(m,n) \n",
    "        for i=1:n\n",
    "           A[:,i]= A[:,i]*i/sqrt(n)\n",
    "        end\n",
    "        b = randn(n)\n",
    "        lambda = 1\n",
    "        M=A'*A+lambda*eye(n)    \n",
    "    elseif typ==6\n",
    "        b = randn(n)\n",
    "        M = eye(n)\n",
    "        M[1,1]=n^2\n",
    "    elseif typ==7\n",
    "        if n%3!=0\n",
    "            println(\"N should be divisible by 3\")\n",
    "        end\n",
    "        b = randn(n)\n",
    "        M = zeros(n,n)\n",
    "        for i=1:Int64(n/3)\n",
    "            M[(3*i-2):3*i,(3*i-2):3*i]=[1 0.99 0.9999;0.99 1 0.99; 0.9999 0.99 1]\n",
    "        end\n",
    "\n",
    "    end\n",
    "    return M,b\n",
    "end\n",
    "\n",
    "function plot_1(typ,n,tau,T,skip_it,sdna,theory)\n",
    "    figure()\n",
    "    T_curr=copy(T)\n",
    "    println(\"_____________________________\")\n",
    "    M,b=getM(typ,n)\n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\",\"cyan\",\"purple\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\",\"s\",\"h\"]\n",
    "\n",
    "    #labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"ANt\",\"AUt\",\"NNt\",\"NUt\"]\n",
    "    labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"AN2\",\"NN2\"]\n",
    "    for acc=[true,false]\n",
    "        for nonunif=[true,false]\n",
    "            println(\"typ: \",typ,\", acc: \" ,acc,\", nonunif: \" ,nonunif )\n",
    "            F= NSync(sdna,M,b, tau, nonunif, acc, T_curr, skip_it)\n",
    "            F=F[F.>eps]\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1))*skip_it,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "            if theory\n",
    "                p,v=getPv(M,tau,acc,nonunif)\n",
    "\n",
    "                sigma=eigmin(M)\n",
    "                rate=rate_cd(sigma,v,p,acc)\n",
    "                Ft= f_theory(F[1],rate,T_curr,skip_it)\n",
    "                Ft=Ft[Ft.>eps]\n",
    "                markev = max(Int64(round(length(Ft)/10)),1)\n",
    "  #              semilogy((0:(length(Ft)-1))*skip_it,Ft,\"--\",color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[4+counter])    \n",
    "            end\n",
    "            counter+=1\n",
    "            if acc && nonunif\n",
    "                T_curr=length(F)*skip_it\n",
    "            end\n",
    "            #println(length(F))\n",
    "        end \n",
    "    end\n",
    "    for acc=[true,false]\n",
    "        \n",
    "        nonunif=true\n",
    "        p,v=getPv2(M,tau,acc)\n",
    "        if maximum(p)>1\n",
    "            continue\n",
    "        end\n",
    "        println(\"NEWsampling\" )\n",
    "        F= NSync(sdna,M,b, tau, nonunif, acc, T_curr, skip_it,true)\n",
    "        F=F[F.>eps]\n",
    "        markev = max(Int64(round(length(F)/10)),1)\n",
    "        semilogy((0:(length(F)-1))*skip_it,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "        counter+=1    \n",
    "    end\n",
    "    \n",
    "    println(\"_____________   SAVING   ________________\")\n",
    "    legend(loc=\"best\",fontsize=15)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Iterations\", fontsize=15)\n",
    "    title(string(\"Type \",typ,\", n=\",n,\", tau=\", tau ), fontsize=17)\n",
    "    ax=axes()\n",
    "    ax[:tick_params](\"both\",labelsize=14)\n",
    "    if sdna\n",
    "        savefig(string(\"images/tau_\", tau ,\"_quad_type_\", typ, \"_n_\",n,\"SDNA\",sdna),bbox_inches=\"tight\")\n",
    "    else\n",
    "        savefig(string(\"images/3NEWtau_\", tau ,\"_quad_type_\", typ, \"_n_\",n),bbox_inches=\"tight\")\n",
    "    end\n",
    "end\n",
    "\n",
    "\n",
    "function sdna_cmp(typ,n,tau,T,skip_it,dual=false)\n",
    "\n",
    "    figure()\n",
    "    M=[]\n",
    "    b=[]\n",
    "    T_curr=copy(T)\n",
    "    println(\"_____________________________\")\n",
    "    try\n",
    "        M,b=getM(typ,n)\n",
    "    catch\n",
    "        if dual\n",
    "            M,b=Dual_rr_LIBSVM(typ)\n",
    "        else\n",
    "            M,b=Primal_rr_LIBSVM(typ)\n",
    "        end\n",
    "    end\n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "\n",
    "    labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"AN2\",\"AU2\",\"NN2\",\"NU2\"]\n",
    "    for acc=[true,false]\n",
    "        for nonunif=[true,false]\n",
    "            println(\"typ: \",typ,\", acc: \" ,acc,\", nonunif: \" ,nonunif )\n",
    "            F= NSync(false,M,b, tau, nonunif, acc, T_curr, skip_it)\n",
    "            F=F[F.>eps]\n",
    "            save(string(\"results/typ\",typ,\"dual\",dual,\"acc\",acc,\"imp\",nonunif,\"CD.jld\"), \"F\",F)\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1))*skip_it,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "            if nonunif\n",
    "                counter+=1\n",
    "                continue\n",
    "            end\n",
    "            F= NSync(true,M,b, tau, nonunif, acc, T_curr, skip_it)\n",
    "            F=F[F.>eps]\n",
    "            save(string(\"results/typ\",typ,\"dual\",dual,\"acc\",acc,\"imp\",nonunif,\"SDNA.jld\"), \"F\",F)\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1))*skip_it,F,\"--\",color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter+4])\n",
    " \n",
    "            counter+=1\n",
    "            if acc && nonunif\n",
    "                T_curr=length(F)*skip_it\n",
    "            end\n",
    "            #println(length(F))\n",
    " \n",
    "        end \n",
    "    end\n",
    "    println(\"_____________   SAVING   ________________\")\n",
    "    legend(loc=\"upper right\",fontsize=10)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Iterations\", fontsize=15)\n",
    "    title(string(\"Type \",typ,\", tau=\", tau ), fontsize=17)\n",
    "    savefig(string(\"images/SDNACMP_tau_\", tau ,\"_quad_type_\", typ, \"_n_\",n),bbox_inches=\"tight\")\n",
    "\n",
    "\n",
    "end\n",
    "\n",
    "function plot_2(typ,n,taus,nonunif,acc,T,skip_it)\n",
    "    #len(taus) should be below 9\n",
    "    \n",
    "    figure()\n",
    "    \n",
    "    T_curr=copy(T)\n",
    "    println(\"_____________________________\")\n",
    "    M,b=getM(typ,n)\n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\",\"purple\",\"cyan\",\"black\",\"yellow\",\"gray\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\",\"s\",\"p\",\"h\",\"d\",\"^\"]\n",
    "    \n",
    "    F_init=0\n",
    "    F_last=zeros(size(taus))\n",
    "    F_last_t=zeros(size(taus))\n",
    "    for ii=1:length(taus) \n",
    "        tau=taus[ii]\n",
    "        println(\"typ: \",typ,\", tau: \" ,tau)\n",
    "        F= NSync(false,M,b, tau, nonunif, acc, T_curr, skip_it)\n",
    "        F_init=F[1]\n",
    "        F_last[ii]=F[end]\n",
    "        F=F[F.>eps] \n",
    "        markev = max(Int64(round(length(F)/10)),1)\n",
    "        semilogy((0:(length(F)-1))*skip_it,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=string(\"tau= \",tau))\n",
    "        p,v=getPv(M,tau,acc,nonunif)\n",
    "\n",
    "        sigma=eigmin(M)\n",
    "        rate=rate_cd(sigma,v,p,acc)\n",
    "        Ft= f_theory(F[1],rate,T_curr,skip_it)\n",
    "        F_last_t[ii]=Ft[end]\n",
    "        Ft=Ft[Ft.>eps]\n",
    "        markev = max(Int64(round(length(Ft)/10)),1)\n",
    "        #semilogy((0:(length(Ft)-1))*skip_it,Ft,\"--\",color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev)    \n",
    "    \n",
    "        counter=counter+1\n",
    "    end\n",
    "    println(\"_____________   SAVING   ________________\")\n",
    "    legend(loc=\"upper right\",fontsize=10)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Iterations\", fontsize=15)\n",
    "    title(string(\"Type: \",typ,\", n= \",n,\", acc: \", acc, \", imp: \", nonunif), fontsize=17)\n",
    "    savefig(string(\"images/TAUTEST_acc_\", acc ,\"nonunif_\", nonunif ,\"_quad_type_\", typ, \"_n_\",n),bbox_inches=\"tight\")\n",
    "    \n",
    "    figure()\n",
    "    loglog(taus,F_last,color=\"blue\",marker=\"*\",markevery=1,label=\"Empirical\")\n",
    "    rat=F_last[1]/F_init\n",
    "    F_id=F_init*rat.^taus\n",
    "    loglog(taus,F_id,\"--\",color=\"blue\",marker=\"*\",markevery=1,label=\"Ideal\")\n",
    "    \n",
    "    loglog(taus,F_last_t,color=\"red\",marker=\"*\",markevery=1,label=\"Empirical_th\")\n",
    "    rat=F_last_t[1]/F_init\n",
    "    F_id=F_init*rat.^taus\n",
    "    loglog(taus,F_id,\"--\",color=\"red\",marker=\"*\",markevery=1,label=\"Ideal_th\")\n",
    "    \n",
    "    \n",
    "    legend(loc=\"upper right\",fontsize=10)\n",
    "    ylabel(\"Final suboptimality\", fontsize=15)\n",
    "    xlabel(L\"\\tau\", fontsize=15)\n",
    "    title(string(\"Type: \",typ,\", n= \",n,\", acc: \", acc, \", imp: \", nonunif), fontsize=17)\n",
    "    savefig(string(\"images/TAUTEST2_acc_\", acc ,\"nonunif_\", nonunif ,\"_quad_type_\", typ, \"_n_\",n),bbox_inches=\"tight\")\n",
    "\n",
    "end\n",
    "\n",
    "\n",
    "function plot_1_logreg(A,b,lambda,n,tau,T,skip_it)\n",
    "    figure()\n",
    "    T_curr=copy(T)\n",
    "    println(\"_____________________________\")\n",
    "    M,b=getM(typ,n)\n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "    labels=[\"AN\",\"ANt\",\"AU\",\"AUt\",\"NN\",\"NNt\",\"NU\",\"NUt\"]\n",
    "    for acc=[true,false]\n",
    "        for nonunif=[true,false]\n",
    "            println(\"typ: \",typ,\", acc: \" ,acc,\", nonunif: \" ,nonunif )\n",
    "            F= NSync(M,b, tau, nonunif, acc, T_curr, skip_it)\n",
    "            F=F[F.>eps]\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1))*skip_it,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[2*counter-1])\n",
    "            p,v=getPv(M,tau,acc,nonunif)\n",
    "            \n",
    "            sigma=eigmin(M)\n",
    "            rate=rate_cd(sigma,v,p,acc)\n",
    "            Ft= f_theory(F[1],rate,T_curr,skip_it)\n",
    "            Ft=Ft[Ft.>eps]\n",
    "            markev = max(Int64(round(length(Ft)/10)),1)\n",
    "            semilogy((0:(length(Ft)-1))*skip_it,Ft,\"--\",color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[2*counter])    \n",
    "            counter+=1\n",
    "            \n",
    "            if acc && nonunif\n",
    "                T_curr=length(Ft)*skip_it\n",
    "            end\n",
    "            #println(length(F))\n",
    " \n",
    "        end \n",
    "    end\n",
    "    println(\"_____________   SAVING   ________________\")\n",
    "    legend(loc=\"upper right\",fontsize=10)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Iterations\", fontsize=15)\n",
    "    title(string(\"Type \",typ,\", n=\",n,\", tau=\", tau ), fontsize=17)\n",
    "    savefig(string(\"images/tau_\", tau ,\"_quad_type_\", typ, \"_n_\",n),bbox_inches=\"tight\")\n",
    "    \n",
    "end\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "function libSVM_logreg_plot(dataset,tau,epochs,skip_epoch,f_star,bucket,corrupt=false)\n",
    "\n",
    "    transformDataJLD(dataset)\n",
    "    A,b = loadDataset(dataset)\n",
    "    A=A'\n",
    "    if corrupt\n",
    "        A=rand_scale(A)\n",
    "    end\n",
    "    m,n=size(A)\n",
    "    T=Int64(floor(n/tau))*epochs\n",
    "    skip_it=Int64(floor(n/tau*skip_epoch))\n",
    "    println(T)\n",
    "    println(skip_it)\n",
    "    DmA=[A[:,i]⋅A[:,i]/4/m for i=1:n]\n",
    "    lambda=sum(DmA)/n\n",
    "    #lambda=eigmax(full(A'*A))/(4*m^2)\n",
    " #   M=A'*A/4/m+lambda*eye(n)\n",
    "\n",
    " #   if f_star==0\n",
    "        fstar=NSync_ERM(A,b,lambda, tau, true, true, 5*T, skip_it)[end]\n",
    " #   else\n",
    " #       fstar=copy(f_star)\n",
    " #   end\n",
    "\n",
    "    figure()\n",
    "    println(\"_____________________________\")\n",
    "\n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "    if bucket\n",
    "        aaaaa=1\n",
    "    else\n",
    "    counter=1\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\",\"cyan\",\"purple\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\",\"s\",\"h\"]\n",
    "\n",
    "    #labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"ANt\",\"AUt\",\"NNt\",\"NUt\"]\n",
    "    labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"AN2\",\"NN2\"]\n",
    "        for acc=[true,false]\n",
    "            for nonunif=[true,false]\n",
    "                println(\", acc: \" ,acc,\", nonunif: \" ,nonunif )\n",
    "                F= NSync_ERM(A,b,lambda, tau, nonunif, acc, T, skip_it)-fstar\n",
    "                F=F[F.>eps]\n",
    "                markev = max(Int64(round(length(F)/10)),1)\n",
    "                semilogy((0:(length(F)-1))*skip_epoch,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "   \n",
    "                counter+=1\n",
    "\n",
    "                if acc && nonunif\n",
    "                    T_curr=length(F)*skip_it\n",
    "                end\n",
    "                #println(length(F))\n",
    "\n",
    "            end \n",
    "        end\n",
    "        for acc=[true,false]\n",
    "            nonunif=true\n",
    "                println(\"NEW!\" )\n",
    "                F= NSync_ERM(A,b,lambda, tau, nonunif, acc, T, skip_it,true)-fstar\n",
    "                F=F[F.>eps]\n",
    "                markev = max(Int64(round(length(F)/10)),1)\n",
    "                semilogy((0:(length(F)-1))*skip_epoch,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "   \n",
    "                counter+=1\n",
    "            \n",
    "        end\n",
    "        println(\"_____________   SAVING   ________________\")\n",
    "        legend(loc=\"best\",fontsize=15)\n",
    "        ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "        xlabel(\"Epochs\", fontsize=15)\n",
    "        title(string(\"dataset: \",dataset,\", tau=\", tau ), fontsize=17)\n",
    "        ax=axes()\n",
    "        ax[:tick_params](\"both\",labelsize=14)\n",
    "        if corrupt\n",
    "            savefig(string(\"images/33NEWcorrupt_\",dataset ,\"_tau_\", tau),bbox_inches=\"tight\")\n",
    "        else\n",
    "            savefig(string(\"images/33NEW\",dataset ,\"_tau_\", tau),bbox_inches=\"tight\")\n",
    "        end\n",
    "        return fstar\n",
    "    end\n",
    "end\n",
    "\n",
    "\n",
    "function libSVM_ridge(dataset,dual,tau,epochs,skip_epoch,sdna,theory)\n",
    "    figure()\n",
    "    T_curr=copy(T)\n",
    "    M=[]\n",
    "    b=[]\n",
    "    if dual\n",
    "        M,b=Dual_rr_LIBSVM(dataset)\n",
    "    else\n",
    "        M,b=Primal_rr_LIBSVM(dataset)\n",
    "    end\n",
    " \n",
    "    \n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "\n",
    "    labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"ANt\",\"AUt\",\"NNt\",\"NUt\"]\n",
    "\n",
    "    for acc=[true,false]\n",
    "        for nonunif=[true,false]\n",
    "            println(dataset,\", acc: \" ,acc,\", nonunif: \" ,nonunif )\n",
    "            F= NSync(sdna,M,b, tau, nonunif, acc, T_curr, skip_it)\n",
    "            F=F[F.>eps]\n",
    "\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1))*skip_it,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "            if theory\n",
    "                p,v=getPv(M,tau,acc,nonunif)\n",
    "                sigma=eigmin(M)\n",
    "                rate=rate_cd(sigma,v,p,acc)\n",
    "                Ft= f_theory(F[1],rate,T_curr,skip_it)\n",
    "                Ft=Ft[Ft.>eps]\n",
    "                markev = max(Int64(round(length(Ft)/10)),1)\n",
    "                semilogy((0:(length(Ft)-1))*skip_it,Ft,\"--\",color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[4+counter])    \n",
    "            end\n",
    "            counter+=1\n",
    "            if acc && nonunif\n",
    "                T_curr=length(F)*skip_it\n",
    "            end\n",
    " \n",
    "        end \n",
    "    end\n",
    "    \n",
    "    \n",
    "    println(\"_____________   SAVING   ________________\")\n",
    "    legend(loc=\"upper right\",fontsize=10)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Epochs\", fontsize=15)\n",
    "    title(string(\"Ridge dataset: \",dataset,\", tau=\", tau ), fontsize=17)\n",
    "    savefig(string(\"images/Ridge_dual\",dual,\"data:\",dataset ,\"_tau_\", tau),bbox_inches=\"tight\")\n",
    "\n",
    "\n",
    "end\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## DUAL SVM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "A,b = loadDataset(\"a1a\")\n",
    "    if true\n",
    "        A=rand_scale(A)\n",
    "    end\n",
    "    m,n=size(A)\n",
    "\n",
    "    for j=1:m\n",
    "        A[j,:]=A[j,:].*b\n",
    "    end\n",
    "A"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "NSync_SVM (generic function with 1 method)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function libSVM_dSVM_plot(dataset,tau,epochs,skip_epoch,f_star,corrupt=false)\n",
    "\n",
    "    transformDataJLD(dataset)\n",
    "    A,b = loadDataset(dataset)\n",
    "    if corrupt\n",
    "        A=rand_scale(A)\n",
    "    end\n",
    "    m,n=size(A)\n",
    "\n",
    "    for j=1:m\n",
    "        A[j,:]=A[j,:].*b\n",
    "    end\n",
    "    T=Int64(floor(n/tau))*epochs\n",
    "    skip_it=Int64(floor(n/tau*skip_epoch))\n",
    "    println(T)\n",
    "    println(skip_it)\n",
    "    \n",
    "    \n",
    "    DmA=[A[:,i]⋅A[:,i]/m for i=1:n]\n",
    "    lambda=maximum(DmA)/10\n",
    "    # lambda=1/100000000\n",
    "\n",
    "\n",
    "    \n",
    " #   M=A'*A/4/m+lambda*eye(n)\n",
    "\n",
    "    if f_star==0\n",
    "        fstar=NSync_SVM(A,lambda, tau, true, true, 5*T, skip_it)[end]\n",
    "    else\n",
    "        fstar=copy(f_star)\n",
    "    end\n",
    "\n",
    "    figure()\n",
    "    println(\"_____________________________\")\n",
    "\n",
    "    eps=10.0^(-10)\n",
    "    markev = Int64(round(T/skip_it/15))\n",
    "    counter=1\n",
    "\n",
    "    cols=[\"blue\",\"red\",\"green\",\"orange\"]\n",
    "    marks=[\"o\",\"v\",\"+\",\"*\"]\n",
    "    labels=[\"AN\",\"AU\",\"NN\",\"NU\",\"ANt\",\"AUt\",\"NNt\",\"NUt\"]\n",
    "    for acc=[true,false]\n",
    "        for nonunif=[true,false]\n",
    "            println(\", acc: \" ,acc,\", nonunif: \" ,nonunif )\n",
    "            F= NSync_SVM(A,lambda, tau, nonunif, acc, T, skip_it)-fstar\n",
    "            F=F[F.>eps]\n",
    "            markev = max(Int64(round(length(F)/10)),1)\n",
    "            semilogy((0:(length(F)-1))*skip_epoch,F,color=cols[counter],linewidth=1.0, marker=marks[counter],markevery=markev,label=labels[counter])\n",
    "\n",
    "        \n",
    "            counter+=1\n",
    "\n",
    "            if acc && nonunif\n",
    "                T_curr=length(F)*skip_it\n",
    "            end\n",
    "\n",
    "        end \n",
    "    end\n",
    "    println(\"_____________   SAVING   ________________\")\n",
    "    legend(loc=\"upper right\",fontsize=10)\n",
    "    ylabel(L\"f(y^k)-f(x^*)\", fontsize=15)\n",
    "    xlabel(\"Epochs\", fontsize=15)\n",
    "    title(string(\"dataset: \",dataset,\", tau=\", tau ), fontsize=17)\n",
    "    if corrupt\n",
    "        savefig(string(\"images/NEWSVMcorrupt_\",dataset ,\"_tau_\", tau),bbox_inches=\"tight\")\n",
    "    else\n",
    "        savefig(string(\"images/NEWSVM\",dataset ,\"_tau_\", tau),bbox_inches=\"tight\")\n",
    "    end\n",
    "    return fstar\n",
    "\n",
    "end\n",
    "\n",
    "function make_fg_svm(A,lambda)\n",
    "    m,n = size(A)\n",
    "    f_svm(x)=norm(A*x)^2/(2*lambda*n^2)-sum(x)/n+norm(x)^2/(4*n)+10^10*(1-prod(x.>=0))\n",
    "    g_svm(dotprods,x,i)=(A[:,i]'*dotprods)/(lambda*n^2)-1/n+x[i]/(2*n)\n",
    "    return f_svm,g_svm\n",
    "end\n",
    "function Proj_SVM(x)\n",
    "    if x<0\n",
    "        x=0\n",
    "    end\n",
    "    return x\n",
    "end\n",
    "\n",
    "function NSync_SVM(A,lambda, tau, nonunif, acc, T, skip_it)\n",
    "    eps=10.0^(-10)\n",
    "    m,n = size(A)\n",
    "\n",
    "    f_svm,g_svm=make_fg_svm(A,lambda)\n",
    "    \n",
    "    \n",
    "    Dm=[A[:,i]⋅A[:,i]/(lambda*n^2)+1/(2*n) for i=1:n]\n",
    "\n",
    "    \n",
    "    \n",
    "    F=zeros(1+div(T,skip_it))\n",
    "    \n",
    "    x = zeros(n,1)    # staring point\n",
    "#    p,v = getPv(full(M),tau,acc,nonunif)\n",
    "    p,v=getPv_cheap(Dm,tau,acc,nonunif)\n",
    "\n",
    "    y=copy(x)\n",
    "    z=copy(x)\n",
    "    sb=[]\n",
    "    tau_acc=[]\n",
    "    \n",
    "    #sigma=eigmin(full(M))\n",
    "    sigma=minimum(Dm)\n",
    "    \n",
    "    dot_prods_x=zeros(m)\n",
    "    dot_prods_y=zeros(m)\n",
    "    dot_prods_z=zeros(m)\n",
    "    \n",
    "    F[1]=f_svm(y) \n",
    "    if acc\n",
    "        sb,tau_acc=opt_acc_params(sigma, v, p)\n",
    "    else\n",
    "        tau_acc=0\n",
    "        sb=1\n",
    "    end\n",
    "    \n",
    "    eta=1/(tau_acc*(sum(sqrt.(v)))^2)\n",
    "    \n",
    "    for k = 1:T\n",
    "        \n",
    "        S=[]\n",
    "        if nonunif\n",
    "            for i=1:n\n",
    "                if rand()<p[i]\n",
    "                    S=[S;i]\n",
    "                end \n",
    "            end\n",
    "        else\n",
    "            S=samplingK(tau, n) \n",
    "        end\n",
    "        \n",
    "        x=(1-tau_acc)*y+tau_acc*z\n",
    "\n",
    "        dot_prods_x=(1-tau_acc)*dot_prods_y+tau_acc*dot_prods_z\n",
    "        y=copy(x)\n",
    "        dot_prods_y=copy(dot_prods_x)\n",
    "        if tau_acc>0\n",
    "            z=(z+(sb/tau_acc)*x)/(1+sb/tau_acc)\n",
    "            dot_prods_z=(dot_prods_z+(sb/tau_acc)*dot_prods_x)/(1+sb/tau_acc)\n",
    "        end\n",
    "\n",
    "        for i in S                               \n",
    "            gradi = g_svm(dot_prods_y,y,i)#g_log(dot_prods_y,i)+lambda*x[i]\n",
    " \n",
    "            yo=y[i]\n",
    "            y[i] = Proj_SVM(x[i] - (1/v[i])*gradi)\n",
    "            dot_prods_y-= A[:,i]*(yo-y[i])\n",
    "            if tau_acc>0\n",
    "                zo=z[i]\n",
    "                z[i] = Proj_SVM(z[i]- (p[i]/(v[i]*tau_acc)*gradi)/(1+sb/tau_acc)) #update on z\n",
    "                dot_prods_z-=A[:,i]*(zo-z[i])\n",
    "            end\n",
    "        end\n",
    "\n",
    "\n",
    "        \n",
    "        if k%skip_it==0\n",
    "            F[Int64(k/skip_it)+1]=f_svm(y)\n",
    "            # get a reasonable stopping criterion\n",
    "        end\n",
    "\n",
    "    end    \n",
    "\n",
    "    return F\n",
    "    \n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "###################################################################\n",
      "############# DATASET: a1a, tau:1##################\n",
      "###################################################################\n",
      "./data/a1a.jld\n",
      "160500\n",
      "1605\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: a1a, tau:3##################\n",
      "###################################################################\n",
      "./data/a1a.jld\n",
      "53500\n",
      "535\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: a1a, tau:9##################\n",
      "###################################################################\n",
      "./data/a1a.jld\n",
      "17800\n",
      "178\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: a1a, tau:81##################\n",
      "###################################################################\n",
      "./data/a1a.jld\n",
      "1900\n",
      "19\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: w1a, tau:1##################\n",
      "###################################################################\n",
      "./data/w1a.jld\n",
      "247700\n",
      "2477\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: w1a, tau:3##################\n",
      "###################################################################\n",
      "./data/w1a.jld\n",
      "82500\n",
      "825\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: w1a, tau:9##################\n",
      "###################################################################\n",
      "./data/w1a.jld\n",
      "27500\n",
      "275\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: w1a, tau:81##################\n",
      "###################################################################\n",
      "./data/w1a.jld\n",
      "3000\n",
      "30\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: madelon, tau:1##################\n",
      "###################################################################\n",
      "./data/madelon.jld\n",
      "200000\n",
      "2000\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: madelon, tau:3##################\n",
      "###################################################################\n",
      "./data/madelon.jld\n",
      "66600\n",
      "666\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: madelon, tau:9##################\n",
      "###################################################################\n",
      "./data/madelon.jld\n",
      "22200\n",
      "222\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: madelon, tau:81##################\n",
      "###################################################################\n",
      "./data/madelon.jld\n",
      "2400\n",
      "24\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: gisette_scale, tau:1##################\n",
      "###################################################################\n",
      "./data/gisette_scale.jld\n",
      "600000\n",
      "6000\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n",
      "###################################################################\n",
      "############# DATASET: gisette_scale, tau:3##################\n",
      "###################################################################\n",
      "./data/gisette_scale.jld\n",
      "200000\n",
      "2000\n",
      "_____________________________\n",
      ", acc: true, nonunif: true\n",
      ", acc: true, nonunif: false\n",
      ", acc: false, nonunif: true\n",
      ", acc: false, nonunif: false\n",
      "_____________   SAVING   ________________\n"
     ]
    }
   ],
   "source": [
    "\n",
    "epochs=100\n",
    "skip_epoch=1\n",
    "\n",
    "corrupt=true\n",
    "datasets=[\"a1a\",\"w1a\", \"madelon\", \"gisette_scale\"]\n",
    "\n",
    "taus=[1,3,9,81]\n",
    "\n",
    "\n",
    "for dataset in datasets\n",
    "\n",
    "    f_star=0\n",
    "    for tau in taus\n",
    "        println(\"###################################################################\")\n",
    "        println(\"############# DATASET: \",dataset, \", tau:\",tau,\"##################\")\n",
    "        println(\"###################################################################\")\n",
    "        f_star=libSVM_dSVM_plot(dataset,tau,epochs,skip_epoch,f_star,corrupt)\n",
    "    end\n",
    "end\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "srand(1)\n",
    "n=50\n",
    "m=30\n",
    "A=randn(n,m)\n",
    "b=randn(m)\n",
    "lambda=0.0000001\n",
    "tau=1\n",
    "nonunif=true\n",
    "acc=true\n",
    "T=200\n",
    "skip_it=1\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "println(NSync_SVM(A,lambda, tau, true, true, T, skip_it)[end])\n",
    "println(NSync_SVM(A,lambda, tau, false, true, T, skip_it)[end])\n",
    "println(NSync_SVM(A,lambda, tau, true, false, T, skip_it)[end])\n",
    "println(NSync_SVM(A,lambda, tau, false, false, T, skip_it)[end])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# LIBSVM logistic regression"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "function ComputeESO(B, alpha, gamma, tau)\n",
    "    n, d = size(B)\n",
    "    bl=Int64(floor(n/tau))+1\n",
    "    tilde_B = B ./ sqrt.(alpha)\n",
    "    tilde_B2 = tilde_B' .^ 2\n",
    "    bucks=((1:tau)*bl)-bl+1\n",
    "    buck(j) = ((Int64(floor((j-1)/bl))*bl+1):min((Int64(floor((j-1)/bl))*bl+bl),n))\n",
    "    \n",
    "\n",
    "    JJ(j)=(1:n)[tilde_B2[j, :].!==0]\n",
    "\n",
    "    omega=zeros(d)\n",
    "    for j=1:d\n",
    "        for bb in bucks\n",
    "            add1=0\n",
    "            for ii=bb:(bb+bl)\n",
    "                if ii in JJ(j)\n",
    "                    add1=1\n",
    "                end\n",
    "            end\n",
    "            omega[j]+=add1\n",
    "        end\n",
    "    end\n",
    "\n",
    "    J=[length(JJ(j)) for j=1:d]\n",
    "    v=[2*gamma+ sum((1+(1-1./omega).*J*tau/n).*tilde_B2[:,i]) for i=1:n]\n",
    "end\n",
    "\n",
    "function getPbucket(v,tau)\n",
    "    n=length(v)\n",
    "    p=zeros(n)\n",
    "    bl=Int64(floor(n/tau))+1\n",
    "    bucks=((1:tau)*bl)-bl+1\n",
    "    for buck in bucks\n",
    "        p[buck:min(buck+bl-1,n)]=v[buck:min(buck+bl-1,n)]/sum(v[buck:min(buck+bl-1,n)])\n",
    "    end\n",
    "    return p\n",
    "end\n",
    "\n",
    "function bucket_sam(p,tau)\n",
    "    n=length(p)\n",
    "    bl=Int64(floor(n/tau))+1\n",
    "    bucks=((1:tau)*bl)-bl+1\n",
    "    S=[]\n",
    "    for buck in bucks\n",
    "        I=sample(buck:min(buck+bl-1,n),Weights(p[buck:min(buck+bl-1,n)]))\n",
    "        S=[S;I]\n",
    "    end\n",
    "    return(S)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "function make_fg(A,b)\n",
    "    m,n=size(A)\n",
    "    f_log(t)=sum(log.(1+exp.(t.*b)))/m\n",
    "    g_log(t,i)=A[:,i]⋅(b./(1+exp.(-t.*b)))/m\n",
    "    return f_log,g_log\n",
    "end\n",
    "\n",
    "\n",
    "\n",
    "function NSync_ERM(A,b,lambda, tau, nonunif, acc, T, skip_it, newsampling=false)\n",
    "    bucket=false\n",
    "    eps=10.0^(-10)\n",
    "    m,n = size(A)\n",
    "    f_log,g_log=make_fg(A,b)\n",
    "    M=A'*A/4/m+lambda*eye(n)\n",
    "    \n",
    "    Dm=[A[:,i]⋅A[:,i]/4/m+lambda for i=1:n]\n",
    "    \n",
    "    F=zeros(1+div(T,skip_it))\n",
    "    \n",
    "    x = zeros(n,1)    # staring point\n",
    "    if newsampling\n",
    "        p,v=getPv2(M,tau,acc)\n",
    "    else\n",
    "        p,v=getPv(M,tau,acc,nonunif)\n",
    "    end\n",
    "#   v=v*1000\n",
    "#    p,v=getPv_cheap(Dm,tau,acc,nonunif)\n",
    "#    if bucket \n",
    "#        v=ComputeESO(A', 1/4, lambda, tau)\n",
    "#        p=getPbucket(v,tau)\n",
    "#    end\n",
    "    y=copy(x)\n",
    "    z=copy(x)\n",
    "    sb=[]\n",
    "    tau_acc=[]\n",
    "    \n",
    "    sigma=eigmin(M)\n",
    "    #sigma=minimum(Dm)\n",
    "    \n",
    "    dot_prods_x=zeros(m)\n",
    "    dot_prods_y=zeros(m)\n",
    "    dot_prods_z=zeros(m)\n",
    "    \n",
    "    F[1]=f_log(dot_prods_x) \n",
    "    if acc\n",
    "        sb,tau_acc=opt_acc_params(sigma, v, p)\n",
    "    else\n",
    "        tau_acc=0\n",
    "        sb=1\n",
    "    end\n",
    "    \n",
    "    eta=1/(tau_acc*(sum(sqrt.(v)))^2)\n",
    "    \n",
    "    for k = 1:T\n",
    "        \n",
    "        S=[]\n",
    "        if nonunif\n",
    "            for i=1:n\n",
    "                if rand()<p[i]\n",
    "                    S=[S;i]\n",
    "                end \n",
    "            end\n",
    "        else\n",
    "            if bucket\n",
    "                S=bucket_sam(p,tau)\n",
    "            else\n",
    "                S=samplingK(tau, n) \n",
    "            end\n",
    "        end\n",
    "        \n",
    "        x=(1-tau_acc)*y+tau_acc*z\n",
    "\n",
    "        dot_prods_x=(1-tau_acc)*dot_prods_y+tau_acc*dot_prods_z\n",
    "\n",
    "        y=copy(x)\n",
    "        dot_prods_y=copy(dot_prods_x)\n",
    "        if tau_acc>0\n",
    "            z=(z+(sb/tau_acc)*x)/(1+sb/tau_acc)\n",
    "            dot_prods_z=(dot_prods_z+(sb/tau_acc)*dot_prods_x)/(1+sb/tau_acc)\n",
    "        end\n",
    "\n",
    "        for i in S                               \n",
    "            gradi = g_log(dot_prods_y,i)+lambda*y[i]\n",
    "\n",
    "            y[i] = x[i] - (1/v[i])*gradi \n",
    "            dot_prods_y= dot_prods_y-A[:,i]*(1/v[i])*gradi\n",
    "\n",
    "            if tau_acc>0\n",
    "                z[i] = z[i]- (p[i]/(v[i]*tau_acc)*gradi)/(1+sb/tau_acc) #update on z\n",
    "                dot_prods_z-=(p[i]/(v[i]*tau_acc)*gradi)/(1+sb/tau_acc)*A[:,i]\n",
    "\n",
    "            end\n",
    "        end\n",
    "  \n",
    "        \n",
    "        \n",
    "        if k%skip_it==0\n",
    "            F[Int64(k/skip_it)+1]=f_log(dot_prods_y)+lambda*norm(y)^2/2\n",
    "            # get a reasonable stopping criterion\n",
    "        end\n",
    "\n",
    "    end    \n",
    "\n",
    "    return F\n",
    "    \n",
    "end\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "\n",
    "epochs=100\n",
    "skip_epoch=1\n",
    "\n",
    "bucket=false\n",
    "corrupt=true\n",
    "datasets=[\"a1a\",\"w1a\",\"madelon\",\"gisette_scale\",\"w8a\"]\n",
    "\n",
    "taus=[1,3,9,81]\n",
    "\n",
    "for corrupt=[true,false]\n",
    "    for dataset in datasets\n",
    "\n",
    "        f_star=0\n",
    "        for tau in taus\n",
    "            println(\"###################################################################\")\n",
    "            println(\"############# DATASET: \",dataset, \", tau:\",tau,\"##################\")\n",
    "            println(\"###################################################################\")\n",
    "            f_star=libSVM_logreg_plot(dataset,tau,epochs,skip_epoch,f_star,bucket,corrupt)\n",
    "        end\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "  epochs=100\n",
    "skip_epoch=1\n",
    "\n",
    "bucket=false\n",
    "corrupt=true\n",
    "tau=1\n",
    "transformDataJLD(\"a1a\")\n",
    "    A,b = loadDataset(\"a1a\")\n",
    "    A=A'\n",
    "\n",
    "    m,n=size(A)\n",
    "    T=Int64(floor(n/tau))*epochs\n",
    "    skip_it=Int64(floor(n/tau*skip_epoch))\n",
    "    println(T)\n",
    "    println(skip_it)\n",
    "    DmA=[A[:,i]⋅A[:,i]/4/m for i=1:n]\n",
    "    lambda=maximum(DmA)/(4*m^2)\n",
    "    #lambda=eigmax(full(A'*A))/(4*m^2)\n",
    " #   M=A'*A/4/m+lambda*eye(n)\n",
    "\n",
    " #   if f_star==0\n",
    "    NSync_ERM(A,b,lambda, tau, true, true, T, skip_it)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Quadratic artificial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "function NSync(sdna, M, b, tau, nonunif, acc, T, skip_it,import2=false)\n",
    "    eps=10.0^(-10)\n",
    "    \n",
    "    n = size(M)[1]\n",
    "    \n",
    "    x_star = M\\b\n",
    "    \n",
    "    f(x)=(1/2*x'*M*x-b'*x)[1]\n",
    "    \n",
    "\n",
    "    \n",
    "    #X=zeros(n,1+div(T,skip_it))\n",
    "    F=zeros(1+div(T,skip_it))\n",
    "    F[1]=f(zeros(n))-f(x_star) \n",
    "    x = zeros(n,1)    # staring point\n",
    "    p,v=getPv(M,tau,acc,nonunif)\n",
    "    \n",
    "    if import2\n",
    "        p,v=getPv2(M,tau,acc)\n",
    "    end\n",
    "    \n",
    "    y=copy(x)\n",
    "    z=copy(x)\n",
    "    sb=[]\n",
    "    tau_acc=[]\n",
    "    sigma=eigmin(M)\n",
    "   # println(v)\n",
    "    G_invP=[]\n",
    "    if sdna \n",
    "        G_invP=estim_emi(M,p,tau*n*10)\n",
    "        ccc=getLB(G_invP)\n",
    "        G_invP=G_invP/(1+(n/tau-1)/ccc)\n",
    "        #display(G_invP)\n",
    "    end\n",
    "    \n",
    "    if acc\n",
    "        if sdna\n",
    "            sb,tau_acc=opt_acc_params_sdna(G_invP,M)\n",
    "        else\n",
    "            sb,tau_acc=opt_acc_params(sigma, v, p)\n",
    "        end    \n",
    "    else\n",
    "        tau_acc=0\n",
    "        sb=1\n",
    "    end\n",
    "    if sdna\n",
    "        G_invP=G_invP*diagm(1./p)\n",
    "    end\n",
    "   \n",
    "    eta=1/(tau_acc*(sum(sqrt.(v)))^2)\n",
    "    \n",
    "    for k = 1:T\n",
    "        S=[]\n",
    "        if nonunif\n",
    "            for i=1:n\n",
    "                if rand()<p[i]\n",
    "                    S=[S;i]\n",
    "                end\n",
    "            end\n",
    "        else\n",
    "            S=samplingK(tau, n) \n",
    "        end\n",
    "        \n",
    "        if acc\n",
    "            x=(1-tau_acc)*y+tau_acc*z\n",
    "            gradi=(M[S,:]*x-b[S])\n",
    "            y=copy(x)\n",
    "            z=(z+(sb/tau_acc)*x)/(1+sb/tau_acc)\n",
    "            if sdna\n",
    "                y[S] = x[S] - M[S,S]\\gradi\n",
    "            else\n",
    "                y[S] = x[S] - (1./v[S]).*gradi\n",
    "            end\n",
    "            if sdna\n",
    "                z = z- (G_invP[:,S]*gradi)/(tau_acc+sb)                 \n",
    "            else\n",
    "                z[S] = z[S]- (p[S]./(v[S]).*gradi)/(tau_acc+sb) #update on z     \n",
    "            end\n",
    "        else\n",
    "            gradi=(M[S,:]*y-b[S])\n",
    "            if sdna\n",
    "                y[S] = y[S] - M[S,S]\\gradi\n",
    "            else\n",
    "                y[S] = y[S] - (1./v[S]).*gradi\n",
    "            end                \n",
    "        end\n",
    "\n",
    "        \n",
    "        \n",
    "        \n",
    "        if k%skip_it==0\n",
    "            #println(k)\n",
    "            F[Int64(k/skip_it)+1]=f(y)-f(x_star)\n",
    "            #X[:,Int64(k/skip_it)+1]=y\n",
    "            if f(y)-f(x_star)<eps\n",
    "               break \n",
    "            end\n",
    "        end\n",
    "\n",
    "    end\n",
    "\n",
    "    F=F[F.>eps]\n",
    "\n",
    "    return F\n",
    "    \n",
    "end\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "n=6\n",
    "b=randn(n)\n",
    "M=randn(n,n)\n",
    "M=M'*M+eye(n)\n",
    "M,b=getM(2,100)\n",
    "tau=5\n",
    "T=10000\n",
    "skip_it=1\n",
    "nonunif=false\n",
    "\n",
    "acc=true\n",
    "sdna=true\n",
    "F1=NSync(sdna, M, b, tau, nonunif, acc, T, skip_it)\n",
    "\n",
    "acc=false\n",
    "sdna=true\n",
    "F2=NSync(sdna, M, b, tau, nonunif, acc, T, skip_it)\n",
    "\n",
    "\n",
    "acc=true\n",
    "sdna=false\n",
    "F3=NSync(sdna, M, b, tau, nonunif, acc, T, skip_it)\n",
    "\n",
    "semilogy(F1,color=\"blue\")\n",
    "semilogy(F2,color=\"red\")\n",
    "semilogy(F3,color=\"green\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "\n",
    "using PyPlot\n",
    "\n",
    "skip_it=50\n",
    "T = 20000\n",
    "sdna=false\n",
    "theory=true\n",
    "\n",
    "for n= [1000]\n",
    "    for tau=[1,3,9,81]\n",
    "        println(\"###############################\")\n",
    "        println(\"n= \",n,\", tau=\",tau)\n",
    "        println(\"###############################\")\n",
    "        for typ=1:5\n",
    "            plot_1(typ,n,tau,T,skip_it,sdna,theory)\n",
    "        end\n",
    "        close()\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "M,b=getM(7,20)\n",
    "eigmin(M)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "\n",
    "using PyPlot\n",
    "\n",
    "skip_it=10\n",
    "T = 10000\n",
    "sdna=false\n",
    "theory=true\n",
    "\n",
    "n=21\n",
    " for tau=[1,3,9]\n",
    "for typ=7:7\n",
    "        println(\"###############################\")\n",
    "        println(\"TYP: \",typ)\n",
    "        println(\"###############################\")    \n",
    "   \n",
    "        println(\"n= \",n,\", tau=\",tau)\n",
    "        \n",
    "            sdna_cmp(typ,n,tau,T,skip_it)\n",
    "    end\n",
    "        #close()\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "M,b=Dual_rr_LIBSVM(\"a1a\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "getLB(M)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "typs=[\"a1a\",\"w1a\",\"madelon\",\"splice_scale\",\"gisette_scale\",\"w8a\",\"protein\"]\n",
    "skip_it=10\n",
    "T = 10000\n",
    "sdna=false\n",
    "theory=true\n",
    "n=1\n",
    "\n",
    "for typ in typs\n",
    "        println(\"###############################\")\n",
    "        println(\"TYP: \",typ)\n",
    "        println(\"###############################\")  \n",
    "        for tau=[1,3,9,27,81]\n",
    "\n",
    "\n",
    "            println(\"n= \",n,\", tau=\",tau)\n",
    "\n",
    "                \n",
    "            sdna_cmp(typ,n,tau,T,skip_it,false)\n",
    "\n",
    "        end\n",
    "        #close()\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    " typs=[\"splice_scale\",\"madelon\",\"gisette_scale\"] #\"a1a\",\"w1a\",\"w8a\",,,\"leu\",\"protein\"\n",
    "skip_it=10\n",
    "T = 10000\n",
    "sdna=false\n",
    "theory=true\n",
    "n=1\n",
    "\n",
    "for typ in typs\n",
    "        println(\"###############################\")\n",
    "        println(\"TYP: \",typ)\n",
    "        println(\"###############################\")  \n",
    "        for tau=[1,3,9,27]\n",
    "\n",
    "\n",
    "            println(\"n= \",n,\", tau=\",tau)\n",
    "\n",
    "                \n",
    "            sdna_cmp(typ,n,tau,T,skip_it,true)\n",
    "\n",
    "        end\n",
    "        #close()\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "#plot type 2\n",
    "using PyPlot\n",
    "\n",
    "skip_it=50\n",
    "T = 20000\n",
    "\n",
    "taus=[1,3,9,27,81]\n",
    "\n",
    "for typ=1:6\n",
    "    for n=1000:1000\n",
    "        for acc= [true, false]\n",
    "            for nonunif=[true,false]\n",
    "                println(\"###############################\")\n",
    "                println(\"n= \",n,\", acc= \",acc,\", nonunif= \",nonunif)\n",
    "                println(\"###############################\")\n",
    "                plot_2(typ,n,taus,nonunif,acc,T,skip_it)  \n",
    "               # close()\n",
    "            end\n",
    "        end\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "theory=true\n",
    "sdna=true\n",
    "skip_epoch=1\n",
    "epochs=100\n",
    "\n",
    "datasets=[\"a1a\",\"w1a\",\"w8a\",\"gisette_scale\", \"madelon\",\"splice_scale\",\"leu\",\"protein\"]\n",
    "\n",
    "for dataset in datasets\n",
    "    for dual=[false,true]\n",
    "        for tau=[1,3,9,27]\n",
    "            f_star=libSVM_ridge(dataset,dual,tau,epochs,skip_epoch,sdna,theory)\n",
    "        end\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## libSVM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "include(\"dataLoad.jl\")\n",
    "initDetails()\n",
    "\n",
    "datasets = [\"liver-disorders\"]  \n",
    "for  dataset in datasets\n",
    "    transformDataJLD(dataset)\n",
    "    X,y = loadDataset(dataset)\n",
    "    showDetails(dataset)\n",
    "    display(y)\n",
    "    display(X)\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "function Loss_logistic(X::SparseMatrixCSC, y::Array{Float64,1}, γ::Float64, λ::Float64)\n",
    "    n = size(X)[2]\n",
    "    f(w, i) = 4*log(1+exp(y[i]*X[:,i]⋅w))\n",
    "    g(w, i) = 4*y[i]/(γ*(1+exp(-y[i]*X[:,i]⋅w)))\n",
    "    P(w)    = 1/n*sum([f(w,i) for i=1:n]) + λ/2*w⋅w\n",
    "    return(g, P)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "using StatsBase\n",
    "\n",
    "function NUACDM(M,  T)\n",
    "    \n",
    "    m, n = size(M)\n",
    "    \n",
    "    x_star = zeros(n)\n",
    "        x = randn(n)\n",
    "    #f(x)=norm(A*x-b)^2+lambda*norm(x)^2\n",
    "    f(x)=(x'*M*x)/2\n",
    "    \n",
    "    X=zeros(n,T+1)\n",
    "    F=zeros(T+1)\n",
    "    \n",
    "\n",
    "\n",
    "    p,v=getPv_NUACDM(M)\n",
    "    \n",
    "    y=copy(x)\n",
    "    z=copy(x)\n",
    "    sigma=eigmin(M)\n",
    "    Sa=sum(sqrt.(v))\n",
    "    tau_acc= 2/(1+sqrt(1+4*Sa^2/sigma))\n",
    "    eta=1/(tau_acc*Sa^2)\n",
    "    \n",
    "    F[1]=f(x)-f(x_star)#+tau_acc/(2*eta*(1-tau_acc))*norm(z)^2\n",
    "    \n",
    "    for k = 1:T\n",
    "\n",
    "        i = sample(1:n, Weights(p))\n",
    "\n",
    "        gradi = (M*x)[i] # ( A[:,i]' * g + lambda * x[i] )  # compute the gradient \n",
    "        y=copy(x)\n",
    "        y[i] = x[i] - (1/v[i])*gradi                            # perform the update on y\n",
    "        \n",
    "        z=(z+(sigma*eta)*x)/(1+sigma*eta)\n",
    "        z[i] = z[i] -(eta/(p[i])*gradi)/(1+sigma*eta) #update on z\n",
    "\n",
    "        x=tau_acc*z+(1-tau_acc)*(y)#(x[i] - (1/v[i])*gradi)\n",
    "\n",
    "   \n",
    "        F[k+1]=f(y)-f(x_star)+tau_acc/(2*eta*(1-tau_acc))*norm(z)^2\n",
    "        X[:,k+1]=y\n",
    "\n",
    "    end\n",
    "    \n",
    "    return X,F\n",
    "    \n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "using PyPlot\n",
    "srand(1)\n",
    "m = 100\n",
    "n = 200\n",
    "A = randn(m,n) \n",
    "lambda = 1\n",
    "\n",
    "T = 10000\n",
    "\n",
    "\n",
    "M=ones(5,5)\n",
    "M=M+eye(5)/10\n",
    "M[1,1]=3\n",
    "\n",
    "\n",
    "M=A'*A+eye(n)\n",
    "\n",
    "acc=true\n",
    "X,F= NUACDM(M, T)\n",
    "semilogy(F,color=\"blue\")\n",
    "p,v=getPv_NUACDM(M)\n",
    "println(\"ESO (should be 0):   \",norm(p.*v-diag(M).*p))\n",
    "sigma=eigmin(M)\n",
    "rate=rateNUACDM(v,sigma)\n",
    "rate_app=rate_approx_NUACDM(M)\n",
    "println(1/(1-rate))\n",
    "println(1/(1-rate_app))\n",
    "Ft=f_theory(F[1],rate,T,1)\n",
    "semilogy(Ft,\"--\",color=\"blue\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "using PyPlot\n",
    "\n",
    "function PlotResults(x_values, y_values, labels)\n",
    "    ax = axes()\n",
    "    numOfPlots = length(labels)\n",
    "    for i = 1:numOfPlots\n",
    "        plt[:plot](x_values, y_values[:,i], \"-\", linewidth=3.0, label=labels[i])\n",
    "    end\n",
    "    legend(loc=\"upper right\")\n",
    "    ylabel(\"error\", fontsize=20)\n",
    "    xlabel(\"iterations\")\n",
    "    ax[:set_yscale](\"log\")\n",
    "    plt[:show]\n",
    "    \n",
    "end"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.6.0",
   "language": "julia",
   "name": "julia-0.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ACD/experiments/dataLoad.jl <==
################
# INSTRUCTIONS #
################

# 1) Install the JLD package using Pkg.add("JLD")
# 2) Change the default_path so that it points to your data directory
# 3) Use the naming convention *.data for your data files (e.g. a9a.data)
# 4) Run include("dataLoad.jl")
# 5) Run initDetails()
#
# After the initial steps, you can load a single dataset by following these steps
#
# 1) Choose a dataset (e.g. dataset = "a9a") and run transformDataJLD(dataset)
#    (it is sufficient to do this only once for each dataset)
# 2) Load the dataset using X,y = loadDataset(dataset)
# 3) Observe the details of the dataset using showDetails(dataset)
# 4) Enjoy.

using JLD

# this needs to be changed to your personal path.
#default_path = "/local/rgower/git/online_saga/julia-online-SAGA/data/" #/local/rgower/libsvmdata/"
default_path = "./data/"; #"/home/robert/git/online_saga/julia-online-SAGA/data/"

function initDetails() # creates a blank details dictionary
   details = Dict()
   save("$(default_path)details.jld","details", details)
 end

function transformDataJLD(dataset) # transforms LIBSVM to JLD for faster loading
  details = load( "$(default_path)details.jld", "details")
  X,y = readLIBSVM(string(default_path, "$(dataset)"), true) # false leads to regression
  save("$(default_path)$(dataset).jld", "X", X, "y", y)
  detail = Dict(:dims => size(X,1), :n => size(X,2), :sparsity => nnz(X)/(size(X,1)*size(X,2)))
  details[dataset] = detail
  save("$(default_path)details.jld","details", details)
end

function loadDataset(dataset) # once transformed, load the dataset using JLD
  println("$(default_path)$(dataset).jld")
  return load("$(default_path)$(dataset).jld", "X", "y")
end

function showDetails(dataset) # shows the details of the dataset
  return load( "$(default_path)details.jld", "details")[dataset]
end

function readLIBSVM(fname::AbstractString, classification::Bool) # the function to read the standard LIBSVM format
  # classification = true leads to transformation of labels into {-1,1}
  # classfication = false keeps the original labels
  b = Float64[]
  Ir = Int64[]
  Jr = Int64[]
  Pr = Float64[]
  fi = open("$fname", "r")
  n = 1
  for line in eachline(fi)
    line = split(line, " ")
    append!(b, [float(line[1])])
    line = line[2:end]
    for itm in line
      if !(strip(itm) == "")
        itm = split(itm, ":")
        append!(Ir,[n])
        append!(Jr, [parse(Int,strip(itm[1]))])
        append!(Pr, [float(strip(itm[2]))])
      end
    end
    n += 1
  end
  close(fi)
  if classification
    mb = mean(b)
    for i=1:length(b)
      b[i] = (b[i] > mb)? 1. : -1.
    end
  end
  A = sparse(round.(Integer,Ir), round.(Integer,Jr), Pr)
  if size(A)[1] == length(b)
    A = A'
  end
  return A,b
end

